High Finesse Fiber Fabry-Perot Cavities: Stabilization and Mode Matching Analysis

Fiber Fabry-Perot cavities, formed by micro-machined mirrors on the end-facets of optical fibers, are used in an increasing number of technical and scientific applications, where they typically require precise stabilization of their optical resonances. Here, we study two different approaches to construct fiber Fabry-Perot resonators and stabilize their length for experiments in cavity quantum electrodynamics with neutral atoms. A piezo-mechanically actuated cavity with feedback based on the Pound-Drever-Hall locking technique is compared to a novel rigid cavity design that makes use of the high passive stability of a monolithic cavity spacer and employs thermal self-locking and external temperature tuning. Furthermore, we present a general analysis of the mode matching problem in fiber Fabry-Perot cavities, which explains the asymmetry in their reflective line shapes and has important implications for the optimal alignment of the fiber resonators. Finally, we discuss the issue of fiber-generated background photons. We expect that our results contribute towards the integration of high-finesse fiber Fabry-Perot cavities into compact and robust quantum-enabled devices in the future.

==> Supplementary_Material.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 10.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    972269,      17651]
NotebookOptionsPosition[    970027,      17587]
NotebookOutlinePosition[    970374,      17602]
CellTagsIndexPosition[    970331,      17599]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
    "You", " ", "are", " ", "free", " ", "to", " ", "use", " ", "this", " ", 
     RowBox[{"script", ".", " ", "If"}], " ", "you", " ", "find", " ", "it", 
     " ", "useful", " ", "please", " ", "cite", " ", "the", " ", 
     "corresponding", " ", "paper", "  ", 
     RowBox[{
     "\"\<High Finesse Fiber Fabry-P\[EAcute]rot Cavities: Stabilization and \
Mode Matching\>\"", ".", " ", "\[IndentingNewLine]", "For"}], " ", 
     "questions", " ", "and", " ", "comments", " ", "contact", " ", 
     RowBox[{"J", ".", " ", "Gallego"}], " ", 
     RowBox[{
     "\"\<gallego@iap.uni-bonn.de\>\"", ".", "\[IndentingNewLine]", 
      "\[IndentingNewLine]", "Please"}], " ", "make", " ", "sure", " ", 
     "that", " ", "the", " ", "data", " ", 
     RowBox[{"file", " ", "'"}], 
     RowBox[{"data", ".", 
      RowBox[{"csv", "'"}]}], " ", "and", " ", "the", " ", 
     RowBox[{
      RowBox[{"two", " ", "'"}], ".", 
      RowBox[{"jpg", "'"}]}], " ", "figures", " ", "are", " ", "in", " ", 
     "the", " ", "same", " ", "folder", " ", "as", " ", "this", " ", 
     "Mathematica", " ", "notebook"}], ";"}], "Subtitle"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"1.", "Parameters"}], ";"}], "Title"], 
  "\n"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Laser", " ", "light"}], ";"}], "Subtitle"], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"c", ":=", 
     RowBox[{"3", "*", 
      SuperscriptBox["10", "8"]}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"[", 
      RowBox[{"m", "/", "s"}], "]"}], " ", "Speed", " ", "of", " ", "light", 
     " ", "in", " ", "vacuum"}], "*)"}]}], "Input"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     StyleBox["n", "Input"], "f"], 
    StyleBox[":=", "Input"], 
    StyleBox["1.45367", "Input"]}], 
   StyleBox[";", "Input"]}], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Refractive", " ", "index", " ", "of", " ", "the", " ", "fiber", " ", 
      RowBox[{"(", 
       SubscriptBox["SiO", "2"], ")"}]}], ",", 
     RowBox[{"no", " ", 
      SubscriptBox["Ta", "2"], 
      SubscriptBox["O", "5"], " ", "coating", " ", "taken", " ", "into", " ", 
      "account"}]}], "*)"}], "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     StyleBox["\[Lambda]", "Input"], "laser"], 
    StyleBox[":=", "Input"], 
    StyleBox["0.85", "Input"]}], 
   StyleBox[";", "Input"]}], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Optical", " ", "wavelength", " ", 
     "of", " ", "the", " ", "laser", " ", "light"}], " ", "*)"}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     StyleBox["\[Nu]", "Input"], "laser"], 
    StyleBox[":=", "Input"], 
    StyleBox[
     FractionBox["c", 
      SubscriptBox["\[Lambda]", "laser"]], "Input"]}], 
   StyleBox[";", "Input"]}], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"[", "MHz", "]"}], " ", "Radial", " ", "frequency", " ", "of", 
     " ", "the", " ", "laser", " ", "light"}], " ", "*)"}], 
   "Input"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox[
     StyleBox["k", "Input"], "f"], 
    StyleBox[":=", "Input"], 
    StyleBox[
     FractionBox[
      RowBox[{"2", "\[Pi]", " ", 
       SubscriptBox["n", "f"]}], 
      SubscriptBox["\[Lambda]", "laser"]], "Input"]}], 
   StyleBox[";", "Input"]}], 
  StyleBox[
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
      RowBox[{"[", 
       SuperscriptBox["\[Micro]m", 
        RowBox[{"-", "1"}]], "]"}], " ", "k"}], "-", 
     RowBox[{
     "vector", " ", "of", " ", "the", " ", "laser", " ", "light", " ", 
      "inside", " ", "the", " ", "fiber"}]}], "*)"}], "Input"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Mirrors", " ", "coating"}], ";"}], 
  "Subtitle"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "HT"], ":=", 
    RowBox[{"490", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}]}], ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "ppm", "]"}], " ", "Transmission", " ", "of", " ", "the", 
    " ", "incoupling", " ", 
    RowBox[{"mirror", " ", "@", "850"}], "nm"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "LT"], ":=", 
    RowBox[{"0.9", "*", 
     SuperscriptBox["10", 
      RowBox[{"-", "6"}]]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "ppm", "]"}], " ", "Transmission", " ", "of", " ", "the", 
    " ", "outcoupling", " ", 
    RowBox[{"mirror", " ", "@", "850"}], "nm"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["\[ScriptCapitalL]", "HT"], ":=", 
   RowBox[{"26", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "ppm", "]"}], " ", "Absorption", " ", "and", " ", 
    "Scattering", " ", "losses", " ", "of", " ", "the", " ", "incoupling", 
    " ", 
    RowBox[{"mirror", " ", "@", "850"}], "nm"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalL]", "LT"], ":=", 
   RowBox[{"4", "*", 
    SuperscriptBox["10", 
     RowBox[{"-", "6"}]]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "ppm", "]"}], " ", "Absorption", " ", "and", " ", 
    "Scattering", " ", "losses", " ", "of", " ", "the", " ", "outcoupling", 
    " ", 
    RowBox[{"mirror", " ", "@", "850"}], "nm"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[ScriptCapitalL]", "sum"], ":=", 
   RowBox[{
    SubscriptBox["\[ScriptCapitalT]", "HT"], "+", 
    SubscriptBox["\[ScriptCapitalT]", "LT"], "+", 
    SubscriptBox["\[ScriptCapitalL]", "HT"], "+", 
    SubscriptBox["\[ScriptCapitalL]", "LT"]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "ppm", "]"}], " ", "Total", " ", "cavity", " ", "round"}], 
    "-", 
    RowBox[{"trip", " ", 
     RowBox[{"losses", " ", "@", "850"}], "nm"}]}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{"Geometry", "  ", "of", " ", "the", " ", "hybrid", " ", "cavity"}],
    "Subtitle"], 
  StyleBox[";", "Subtitle"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   SubscriptBox["R", "HT"], ":=", "150"}], ";", 
  RowBox[{"(*", 
   RowBox[{"[", " ", 
    RowBox[{
     RowBox[{"Radius", " ", "Of", " ", "Curvature", " ", 
      RowBox[{"(", "ROC", ")"}], " ", "for", " ", "the", " ", "incoupling", 
      " ", "mirror"}], ";", " ", 
     RowBox[{
     "average", " ", "from", " ", "the", " ", "two", " ", "axis", " ", "of", 
      " ", "the", " ", "ellipsoid"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["R", "LT"], ":=", "50000"}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "\[Micro]m", "]"}], " ", "Radius", " ", "Of", " ", 
    "Curvature", " ", 
    RowBox[{"(", "ROC", ")"}], " ", "for", " ", "the", " ", "outcoupling", 
    " ", "mirror"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["w", "f"], ":=", "2.6"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "\[Micro]m", "]"}], " ", "Mode", " ", "field", " ", "radius",
     " ", "of", " ", "the", " ", "fiber", " ", "core", " ", "mode"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["d", "f"], ":=", "2"}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "\[Micro]m", "]"}], "Decentrarion", " ", "from", " ", "the", 
    " ", "core", " ", "of", " ", "the", " ", "incoupling", " ", "fiber", " ", 
    "to", " ", "the", " ", "geometrical", " ", "center", " ", "of", " ", 
    "the", " ", "mirror", " ", "structure"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["L", "cav"], ":=", "16.9"}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "\[Micro]m", "]"}], " ", "Cavity", " ", "lenght"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
   "Cavity", " ", "mode", " ", "and", " ", "cavity", " ", "linewidth"}], 
   "Subtitle"], 
  StyleBox[" ", "Subtitle"], 
  StyleBox[";", "Subtitle"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"g", "[", 
    RowBox[{"L_", ",", "R_"}], "]"}], ":=", 
   RowBox[{"1", "-", 
    RowBox[{"L", "/", "R"}]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"Resonator", " ", "g"}], "-", "parameter"}], ",", " ", 
    RowBox[{
     RowBox[{"used", " ", "for", " ", "calculating", " ", "spot"}], "-", 
     RowBox[{"size", " ", "at", " ", "the", " ", "mirror", " ", 
      SubscriptBox["w", "mirror"]}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    SubscriptBox["w", "mirror"], "[", "L_", "]"}], ":=", 
   SqrtBox[
    RowBox[{"L", 
     FractionBox[
      SubscriptBox[
       StyleBox["\[Lambda]", "Input"], "laser"], "\[Pi]"], 
     SqrtBox[
      RowBox[{
       RowBox[{"g", "[", 
        RowBox[{"L", ",", 
         SubscriptBox["R", "LT"]}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"g", "[", 
          RowBox[{"L", ",", 
           SubscriptBox["R", "HT"]}], "]"}], "*", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"g", "[", 
             RowBox[{"L", ",", 
              SubscriptBox["R", "HT"]}], "]"}], 
            RowBox[{"g", "[", 
             RowBox[{"L", ",", 
              SubscriptBox["R", "LT"]}], "]"}]}]}], ")"}]}], ")"}]}]]}]]}], 
  ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Cavity"}], "-", 
    RowBox[{"mode", " ", "spot"}], "-", 
    RowBox[{"size", " ", "at", " ", "the", " ", "incoupling", " ", "fiber"}], 
    "-", 
    RowBox[{
    "mirror", " ", "for", " ", "a", " ", "given", " ", "cavity", " ", 
     RowBox[{"length", "[", "\[Micro]m", "]"}]}]}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["w", "cav"], ":=", 
   RowBox[{
    SubscriptBox["w", "mirror"], "[", 
    SubscriptBox["L", "cav"], "]"}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Cavity", " ", "mode", " ", 
     "spot"}], "-", 
    RowBox[{"size", " ", "at", " ", "the", " ", "incoupling", " ", "fiber"}], 
    "-", "mirror"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["R", "cav"], "=", 
   SubscriptBox["R", "HT"]}], " ", ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Cavity"}], "-", 
    RowBox[{
    "modes", " ", "wavefront", " ", "radius", " ", "of", " ", "curvature"}]}],
    "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[ScriptCapitalF]", ":=", 
   FractionBox[
    RowBox[{"2", "\[Pi]"}], 
    SubscriptBox["\[ScriptCapitalL]", "sum"]]}], ";", 
  RowBox[{"(*", 
   RowBox[{"Cavity", " ", 
    RowBox[{"Finesse", " ", "@", "850"}], "nm"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["\[CapitalDelta]\[Nu]", "FSR"], ":=", 
   FractionBox["c", 
    RowBox[{"2", " ", 
     SubscriptBox["L", "cav"]}]]}], ";", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"[", "MHz", "]"}], " ", "Cavity", " ", "Free", " ", "Spectral", 
    " ", "Range"}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"\[Kappa]", ":=", 
   FractionBox[
    RowBox[{"\[Pi]", " ", "c"}], 
    RowBox[{"2", " ", 
     SubscriptBox["L", "cav"], " ", "\[ScriptCapitalF]"}]]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "MHz", "]"}], " ", "Half"}], "-", 
    RowBox[{"Width", " ", "Half"}], "-", 
    RowBox[{"Maximum", " ", 
     RowBox[{"(", "HWHM", ")"}], " ", "of", " ", "the", " ", "cavity", " ", 
     "transmission"}]}], "*)"}], "\[IndentingNewLine]", "\n", 
  StyleBox[
   RowBox[{
   "2.", "Overlap", " ", "Amplitudes", " ", "\[Alpha]", " ", "and", " ", 
    "\[Beta]"}], "Title"], 
  StyleBox[";", "Title"]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{Cell[BoxData[
    StyleBox[
     RowBox[{
     "Overlap", " ", "integral", " ", "formalism", " ", Cell[TextData[Cell[
      BoxData[
       FormBox[
        RowBox[{"\[LeftAngleBracket]", 
         RowBox[{
          SubscriptBox["\[CapitalPsi]", "f"], "|", "\[CapitalPhi]"}], 
         "\[RightAngleBracket]"}], TraditionalForm]]]]]}], "Subtitle"]], 
    "Subtitle"], " ", ";"}], "Subtitle"]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
   3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
   3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
   3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
   3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
   3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
   3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
   3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
   3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
   3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
   3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
   3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
   3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
   3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
   3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
   3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
   3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
   3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
   3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
   3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
   3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
   3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
   3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
   3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
   3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
   3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
   3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
   3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
   3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
   3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
   3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
   3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
   3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
   3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
   3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
   3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
   3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
   3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
   3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
   3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
   3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
   3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
   3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
   3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
   3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
   3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
   3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
   3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
   3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
   3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
   3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
   3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
   3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
   3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
   3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
   3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
   3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
   3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
   3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
   3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
   3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
   3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
   3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
   3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
   3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
   3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
   3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
   3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
   3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
   3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
   3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
   3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
   3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
   3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
   3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
   3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
   3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
   3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
   3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
   3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
   3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
   3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
   3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
   3.641119167468944*^9, 3.641119484028236*^9}, {3.6411198136716347`*^9, 
   3.641119837683474*^9}, {3.64111987739202*^9, 3.641119879912963*^9}, {
   3.6411202937156*^9, 3.641120300018264*^9}, {3.641120333060419*^9, 
   3.641120340788706*^9}, {3.641120422782978*^9, 3.6411204314177427`*^9}, {
   3.64118591492482*^9, 3.641185915208764*^9}, {3.641186019372776*^9, 
   3.641186023042963*^9}, {3.6411867668994837`*^9, 3.641186767049679*^9}, {
   3.6411868154795713`*^9, 3.6411868794675007`*^9}, {3.641213617077732*^9, 
   3.641213619596155*^9}, {3.641213909393888*^9, 3.641213942940495*^9}, {
   3.641216778256514*^9, 3.641216778334454*^9}, {3.6412168949977617`*^9, 
   3.641216898465374*^9}, {3.641216957231525*^9, 3.641216963514902*^9}, {
   3.641218055654374*^9, 3.641218058380418*^9}, {3.641275291400099*^9, 
   3.6412753253752613`*^9}, {3.641277707795723*^9, 3.641277741042622*^9}, {
   3.641278129592886*^9, 3.6412781298130713`*^9}, {3.6412782054425163`*^9, 
   3.641278205814897*^9}, {3.641285470485387*^9, 3.641285471258309*^9}, {
   3.6413017127448997`*^9, 3.641301720199257*^9}, {3.641301829117296*^9, 
   3.6413018293771133`*^9}, {3.641303136079653*^9, 3.641303138231183*^9}, {
   3.641303759886702*^9, 3.641303770142325*^9}, {3.641632442647951*^9, 
   3.641632442708192*^9}, {3.6417266198935328`*^9, 3.6417266202146997`*^9}, {
   3.641794383442*^9, 3.641794383651469*^9}, {3.6417944183535957`*^9, 
   3.641794421020486*^9}, {3.6417944525863857`*^9, 3.64179445502142*^9}, {
   3.6417945209223213`*^9, 3.641794521640419*^9}, {3.6418080218115263`*^9, 
   3.641808022000381*^9}, {3.64180840914183*^9, 3.6418084093696823`*^9}, {
   3.641813439433214*^9, 3.641813442894992*^9}, {3.641813603319213*^9, 
   3.641813604371076*^9}, {3.6418138308608093`*^9, 3.64181383757688*^9}, {
   3.641818456564527*^9, 3.641818460567976*^9}, {3.641998836967762*^9, 
   3.6419991886362047`*^9}, {3.6420006995668087`*^9, 3.642000720903102*^9}, {
   3.642001105763896*^9, 3.64200113390576*^9}, {3.64213291567736*^9, 
   3.642132921673119*^9}, {3.642134388774548*^9, 3.642134404093762*^9}, {
   3.64213813387939*^9, 3.6421381607981052`*^9}, {3.64214966248969*^9, 
   3.642149672679463*^9}, {3.642150142573526*^9, 3.642150169308588*^9}, 
   3.642150839525392*^9, {3.6421509022693377`*^9, 3.642150902338583*^9}, {
   3.64215153470044*^9, 3.6421515391551933`*^9}, {3.642154313037956*^9, 
   3.6421543133562803`*^9}, {3.642154445801819*^9, 3.642154495056551*^9}, {
   3.642154699825241*^9, 3.642154719694652*^9}, {3.642154905956777*^9, 
   3.642154914067318*^9}, {3.642155048759512*^9, 3.642155076343527*^9}, {
   3.642155114317284*^9, 3.642155117393252*^9}, {3.642155744127881*^9, 
   3.642155744486066*^9}, {3.642156347248888*^9, 3.642156355062723*^9}, {
   3.6421577823801003`*^9, 3.6421577972470512`*^9}, {3.642166758871436*^9, 
   3.642166759953403*^9}, {3.642168870189886*^9, 3.6421688997329197`*^9}, {
   3.642168934256713*^9, 3.642168934629167*^9}, {3.6422355976280737`*^9, 
   3.6422356210197573`*^9}, {3.642235665415882*^9, 3.642235666820979*^9}, {
   3.642236238641518*^9, 3.6422362387417316`*^9}, {3.6422363690342617`*^9, 
   3.642236378342881*^9}, {3.642237060391307*^9, 3.642237083734611*^9}, {
   3.642240328737482*^9, 3.6422403539913054`*^9}, {3.642241244262395*^9, 
   3.6422412473577013`*^9}, {3.642242556224551*^9, 3.642242578463993*^9}, {
   3.642758095047592*^9, 3.642758095492023*^9}, {3.6427581685073833`*^9, 
   3.642758198151395*^9}, {3.6427615167163363`*^9, 3.6427615203718033`*^9}, {
   3.64291307298895*^9, 3.6429130893610153`*^9}, {3.642950365402824*^9, 
   3.642950365727141*^9}, {3.643375375429902*^9, 3.643375375554937*^9}, {
   3.643428308245419*^9, 3.643428308586029*^9}, {3.644829689452764*^9, 
   3.6448296896570807`*^9}, {3.64489987564958*^9, 3.644899876183526*^9}, {
   3.645160647193817*^9, 3.645160660925848*^9}, {3.645164168329083*^9, 
   3.645164263745101*^9}, {3.645164295739847*^9, 3.6451642958108883`*^9}, 
   3.645187133974783*^9, {3.645244165888785*^9, 3.645244168194285*^9}, {
   3.645245017995638*^9, 3.645245023362996*^9}, {3.6452456633543262`*^9, 
   3.645245663455016*^9}, {3.6452461431126966`*^9, 3.645246143183032*^9}, 
   3.6452470206217937`*^9, {3.6452473028086557`*^9, 3.645247330978148*^9}, {
   3.64524854747536*^9, 3.645248557010221*^9}, {3.645248711152376*^9, 
   3.645248717958959*^9}, 3.645251434465888*^9, 3.645251756447295*^9, {
   3.64525224123199*^9, 3.645252241389472*^9}, {3.645253043476489*^9, 
   3.6452530449377613`*^9}, {3.645259463962718*^9, 3.6452594640409403`*^9}, {
   3.6454459182103024`*^9, 3.64544592112785*^9}, {3.645446010113632*^9, 
   3.645446016129406*^9}, {3.645446758583246*^9, 3.645446759678596*^9}, {
   3.645446794774431*^9, 3.645446795038478*^9}, {3.645447417703724*^9, 
   3.645447417991014*^9}, {3.645448901502651*^9, 3.6454489038771143`*^9}, {
   3.645512477828444*^9, 3.645512496348756*^9}, {3.645517430781115*^9, 
   3.645517430835288*^9}, {3.645517679435466*^9, 3.6455176920253763`*^9}, {
   3.645517824197712*^9, 3.64551787857286*^9}, {3.64551895318176*^9, 
   3.64551895321933*^9}, {3.645784418753872*^9, 3.6457844187914257`*^9}, {
   3.6457871877464523`*^9, 3.645787218177991*^9}, 3.6457920471767817`*^9, 
   3.6457922364535027`*^9, {3.64579258237311*^9, 3.645792608555883*^9}, {
   3.645792707178568*^9, 3.645792707234282*^9}, 3.645792804754393*^9, {
   3.64579456138097*^9, 3.645794563115899*^9}, {3.645794734306919*^9, 
   3.645794753080727*^9}, {3.6457947992026367`*^9, 3.645794802626877*^9}, 
   3.645795461242786*^9, {3.645795713194049*^9, 3.645795718992248*^9}, 
   3.645796859294695*^9, {3.6457970857487307`*^9, 3.64579711128529*^9}, {
   3.645797168614296*^9, 3.645797220175379*^9}, {3.6457972962236767`*^9, 
   3.645797303086866*^9}, {3.6457974418051662`*^9, 3.645797455645393*^9}, 
   3.645797681017601*^9, {3.645797997483156*^9, 3.6457980450973587`*^9}, {
   3.645798422692192*^9, 3.645798433962677*^9}, {3.645798613857704*^9, 
   3.6457986369037733`*^9}, {3.645798763062276*^9, 3.6457987943315697`*^9}, {
   3.645800048910396*^9, 3.645800049386897*^9}, {3.645800259530347*^9, 
   3.645800262424996*^9}, {3.645800474455925*^9, 3.645800508085906*^9}, {
   3.6458006658047857`*^9, 3.6458006694500923`*^9}, 3.645801040318754*^9, 
   3.645801199378826*^9, 3.645801363013247*^9, {3.645801758581675*^9, 
   3.645801760397222*^9}, {3.64580182715271*^9, 3.64580187908825*^9}, 
   3.645801976826964*^9, {3.645802124759802*^9, 3.6458021249178133`*^9}, {
   3.645802295261436*^9, 3.645802306430052*^9}, {3.645802366388728*^9, 
   3.6458023784199457`*^9}, 3.645802635173523*^9, 3.645802852847774*^9, {
   3.645803173826469*^9, 3.645803365951288*^9}, 3.64580441532812*^9, 
   3.645849058145514*^9, {3.64584922034783*^9, 3.6458492250886917`*^9}, {
   3.6458499571957273`*^9, 3.6458499572828293`*^9}, 3.645850477379442*^9, {
   3.6458506627891197`*^9, 3.645850694612748*^9}, {3.645850821458041*^9, 
   3.645850825224181*^9}, 3.645851023551299*^9, {3.645851428257802*^9, 
   3.6458514286712093`*^9}, {3.6458518249848013`*^9, 3.6458518251447477`*^9}, 
   3.6458533070865793`*^9, {3.645854140243011*^9, 3.645854143545813*^9}, 
   3.6458544158668613`*^9, 3.6458547524846783`*^9, {3.645863730489667*^9, 
   3.645863764304667*^9}, {3.645865104307057*^9, 3.645865114977305*^9}, {
   3.645865483838599*^9, 3.6458654881405087`*^9}, {3.645867430981031*^9, 
   3.6458674310664883`*^9}, {3.645868456580249*^9, 3.645868457995829*^9}, 
   3.645869026267126*^9, 3.64586921122473*^9, {3.645869563650135*^9, 
   3.645869567431266*^9}, 3.64586972813409*^9, 3.6458791032209673`*^9, {
   3.645880358396338*^9, 3.645880363162806*^9}, {3.645880814445364*^9, 
   3.6458808151255407`*^9}, {3.645881004723263*^9, 3.6458810207423058`*^9}, {
   3.6458822043481293`*^9, 3.64588221900762*^9}, 3.6472630731469917`*^9, 
   3.647347711677039*^9, {3.64734782987051*^9, 3.6473478301658363`*^9}, {
   3.6473487524564133`*^9, 3.647348753549984*^9}, {3.64735325161444*^9, 
   3.647353251957193*^9}, 3.6473547898729677`*^9, {3.64740754480637*^9, 
   3.647407545718062*^9}, 3.647578146997725*^9, {3.647578526343566*^9, 
   3.6475785465999737`*^9}, {3.647579394861174*^9, 3.647579395171605*^9}, 
   3.647580093191625*^9, {3.647581443612496*^9, 3.647581443899119*^9}, 
   3.647604670989122*^9, 3.647606074269154*^9, {3.6476061577577677`*^9, 
   3.647606158517082*^9}, 3.647606209454627*^9, {3.64760628809507*^9, 
   3.647606317350809*^9}, {3.6476063592402554`*^9, 3.647606383745248*^9}, 
   3.6476064904913187`*^9, {3.6476065673072033`*^9, 3.647606587699922*^9}, {
   3.647606642173945*^9, 3.6476066424927187`*^9}, {3.647606684678709*^9, 
   3.647606705374298*^9}, 3.647607396674429*^9, {3.6476075687520027`*^9, 
   3.647607569748878*^9}, {3.6476078991148167`*^9, 3.647607914105445*^9}, 
   3.6476080090941153`*^9, {3.6476080796055593`*^9, 3.64760809946943*^9}, {
   3.6476085861028633`*^9, 3.6476085869425364`*^9}, 3.647608906734984*^9, {
   3.647609676271347*^9, 3.647609676598838*^9}, {3.647610789682753*^9, 
   3.6476108130990477`*^9}, {3.647612570029121*^9, 3.647612576927759*^9}, {
   3.647613392051148*^9, 3.647613392650593*^9}, {3.6476135405810843`*^9, 
   3.647613541683711*^9}, {3.6476166123748293`*^9, 3.6476166136461267`*^9}, {
   3.6476169321850224`*^9, 3.6476169331756153`*^9}, {3.647622597044403*^9, 
   3.647622628137087*^9}, {3.647624016511413*^9, 3.6476240175508137`*^9}, {
   3.6476241183677893`*^9, 3.647624120127002*^9}, 3.6476245931960173`*^9, 
   3.647662081283499*^9, {3.647663305519568*^9, 3.647663306254806*^9}, 
   3.6476634507219152`*^9, 3.6476644664600773`*^9, {3.647664896331585*^9, 
   3.6476649189243107`*^9}, {3.647668479187804*^9, 3.647668480687812*^9}, 
   3.647670599397263*^9, {3.6476708009047337`*^9, 3.64767080119138*^9}, {
   3.64767917639706*^9, 3.6476791957838583`*^9}, {3.647679228513144*^9, 
   3.647679315759212*^9}, {3.647679623190755*^9, 3.647679665692754*^9}, {
   3.6476802867780447`*^9, 3.647680296935609*^9}, {3.6476830181936398`*^9, 
   3.647683019663528*^9}, {3.6476833966708317`*^9, 3.6476833970536633`*^9}, {
   3.647683465126718*^9, 3.647683466598926*^9}, {3.647691325538575*^9, 
   3.647691326553462*^9}, {3.647692876971867*^9, 3.647692877643815*^9}, {
   3.647694287690667*^9, 3.647694289394187*^9}, {3.647694332362911*^9, 
   3.647694332817747*^9}, 3.647696655152278*^9, 3.647697194440218*^9, {
   3.6476974097988443`*^9, 3.647697410188469*^9}, 3.647697606747311*^9, {
   3.6476978711621103`*^9, 3.647697871257745*^9}, 3.6476981031775*^9, {
   3.6476990714843683`*^9, 3.647699071779542*^9}, {3.647699409919505*^9, 
   3.647699412533354*^9}, {3.647700336505232*^9, 3.647700338406982*^9}, 
   3.647711588419681*^9, {3.647761862479295*^9, 3.647761863372983*^9}, {
   3.647774670199173*^9, 3.647774670252973*^9}, {3.64777976635378*^9, 
   3.647779861900988*^9}, 3.647782369914921*^9, {3.6478595927907248`*^9, 
   3.647859593329488*^9}, {3.647859684527341*^9, 3.647859831181719*^9}, {
   3.6478609987685423`*^9, 3.647861001999597*^9}, {3.647861139027685*^9, 
   3.647861142220683*^9}, {3.647862120905848*^9, 3.6478621209756927`*^9}, {
   3.647862152705352*^9, 3.6478621554890633`*^9}, 3.647866063093729*^9, {
   3.647883604325543*^9, 3.6478836079821243`*^9}, {3.6479289984703293`*^9, 
   3.647929011517343*^9}, 3.647931123324749*^9, 3.647931249799691*^9, {
   3.647931322514064*^9, 3.647931340895809*^9}, {3.647934330017248*^9, 
   3.647934385112166*^9}, {3.6479359385457582`*^9, 3.6479359616887693`*^9}, {
   3.647936126950869*^9, 3.647936135286028*^9}, 3.647936665437787*^9, 
   3.647936704360306*^9, {3.647936877757765*^9, 3.647936878615617*^9}, {
   3.647945846131752*^9, 3.647945863359809*^9}, {3.647957252810699*^9, 
   3.6479572817026033`*^9}, {3.647959588066657*^9, 3.647959597304762*^9}, 
   3.6479596313319483`*^9, {3.64795969846609*^9, 3.647959771324247*^9}, {
   3.647959815327367*^9, 3.647959850602778*^9}, {3.647959881455977*^9, 
   3.6479599088967733`*^9}, {3.647962145832489*^9, 3.6479621505713043`*^9}, 
   3.647962874556363*^9, 3.647962928224764*^9, {3.6480154073861732`*^9, 
   3.648015430371318*^9}, {3.6480155170835238`*^9, 3.6480155187626753`*^9}, {
   3.6490947217298145`*^9, 3.6490948359893503`*^9}, 3.6490950427741776`*^9, {
   3.649095571782435*^9, 3.649095575962674*^9}, 3.6491414609658127`*^9, {
   3.64915328748225*^9, 3.6491532894813647`*^9}, {3.6491533351609774`*^9, 
   3.64915334237139*^9}, 3.6500119124045753`*^9},
 TextJustification->1.],

Cell[TextData[{
 "The overlap integrals that appear in our model are ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Alpha]", "=", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Psi]", "+"], "cav"], "|", 
      SubscriptBox[
       SuperscriptBox["\[Psi]", "+"], "f"]}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Beta]", "=", 
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Psi]", "-"], "f"], "|", 
      SubscriptBox["\[Psi]", "r"]}], "\[RightAngleBracket]"}]}], 
   TraditionalForm]]],
 ". Therefore we only need to calculate overlaps of the kind ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SuperscriptBox[
       SubscriptBox["\[Psi]", "f"], "\[PlusMinus]"], "|", "\[Phi]"}], 
     "\[RightAngleBracket]"}], "=", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{"\[Phi]", "|", 
        SuperscriptBox[
         SubscriptBox["\[Psi]", "f"], "\[PlusMinus]"]}], 
       "\[RightAngleBracket]"}], ")"}], "*"]}], TraditionalForm]]],
 ", where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"|", "\[Phi]"}], "\[RightAngleBracket]"}], TraditionalForm]]],
 " is a displaced, inclined Gaussian mode representing either the cavity or \
the reflected mode. For the fiber mode furthermore ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{
     SubscriptBox[
      SuperscriptBox["\[Psi]", "+"], "f"], "(", 
     RowBox[{"x", ",", "y"}], ")"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox[
       SuperscriptBox["\[Psi]", "-"], "f"], "(", 
      RowBox[{"x", ",", "y"}], ")"}], "=", 
     RowBox[{
      RowBox[{
       SubscriptBox["\[Psi]", "f"], "(", 
       RowBox[{"x", ",", "y"}], ")"}], "\[Element]", 
      "\[DoubleStruckCapitalR]"}]}]}], TraditionalForm]]],
 " holds, as shown below in ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["\[Psi]", "f"], "[", "x_", "]"}]],
  CellChangeTimes->{
   3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
    3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
    3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
    3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
    3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
    3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
    3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
    3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
    3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
    3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
    3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
    3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
    3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
    3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
    3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
    3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
    3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
    3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
    3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
    3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
    3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
    3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
    3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
    3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
    3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
    3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
    3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
    3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
    3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
    3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
    3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
    3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
    3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
    3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
    3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
    3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
    3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
    3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
    3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
    3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
    3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
    3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
    3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
    3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
    3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
    3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
    3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
    3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
    3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
    3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
    3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
    3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
    3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
    3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
    3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
    3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
    3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
    3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
    3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
    3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
    3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
    3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
    3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
    3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
    3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
    3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
    3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
    3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
    3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
    3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
    3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
    3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
    3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
    3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
    3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
    3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
    3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
    3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
    3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
    3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
    3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
    3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
    3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
    3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
    3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
    3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
    3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
    3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
    3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
    3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
    3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
    3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
    3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
    3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
    3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
    3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
    3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
    3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
    3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
    3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
    3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
    3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
    3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
    3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
    3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
    3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
    3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
    3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
    3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
    3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
    3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
    3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
    3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
    3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
    3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
    3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
    3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
    3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
    3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
    3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
    3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
    3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
    3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
    3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
    3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
    3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
    3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
    3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
    3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
    3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
    3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
    3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
    3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
    3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
    3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
    3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
    3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
    3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
    3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
    3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
    3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
    3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
    3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
    3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
    3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
    3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
    3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
    3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
    3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
    3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
    3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
    3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
    3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
    3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
    3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
    3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
    3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
    3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
    3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
    3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
    3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
    3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
    3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
    3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
    3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
    3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
    3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
    3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
    3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
    3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
    3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
    3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
    3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
    3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
    3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
    3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
    3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
    3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
    3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
    3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
    3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
    3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
    3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
    3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
    3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
    3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
    3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
    3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
    3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
    3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
    3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
    3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
    3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
    3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
    3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
    3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
    3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
    3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
    3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
    3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
    3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
    3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
    3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
    3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
    3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
    3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
    3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
    3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
    3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
    3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
    3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
    3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
    3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
    3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
    3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
    3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
    3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
    3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
    3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
    3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
    3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
    3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
    3.647687024750926*^9}, {3.647691234750927*^9, 3.647691321150606*^9}, {
    3.64769137326585*^9, 3.64769154189065*^9}, {3.6476916345040483`*^9, 
    3.647691658878912*^9}, {3.647691738763569*^9, 3.647691879790847*^9}, {
    3.647692275977116*^9, 3.647692284004952*^9}, {3.6476923774956093`*^9, 
    3.647692400720965*^9}, {3.6476924868923283`*^9, 3.647692507706094*^9}, {
    3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
    3.647693042491057*^9}, {3.647693147977642*^9, 3.647693151678911*^9}, {
    3.64769351769904*^9, 3.647693519153916*^9}, {3.647693569733386*^9, 
    3.647693611959053*^9}, {3.647693663850806*^9, 3.647693758514917*^9}, {
    3.64769379292235*^9, 3.647693816754887*^9}, {3.647693901221629*^9, 
    3.647693930336566*^9}, {3.647694093349844*^9, 3.6476940985408697`*^9}, {
    3.647694146342588*^9, 3.6476941652147512`*^9}, {3.647694205239667*^9, 
    3.6476942386380377`*^9}, {3.647694302924613*^9, 3.647694315259536*^9}, {
    3.647694367292686*^9, 3.64769441256726*^9}, {3.647696452634214*^9, 
    3.647696474778973*^9}, {3.647696555513565*^9, 3.647696558878399*^9}, {
    3.647696602118878*^9, 3.6476966403515463`*^9}, {3.647696696460576*^9, 
    3.6476967497575197`*^9}, {3.64769899802905*^9, 3.647699012821072*^9}, {
    3.647699044382189*^9, 3.647699044461442*^9}, {3.6476994200096807`*^9, 
    3.6476994337178717`*^9}, {3.647714261616168*^9, 3.647714283862156*^9}, {
    3.6477575336997643`*^9, 3.6477575383223886`*^9}, {3.647761765498814*^9, 
    3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
    3.6477753807392607`*^9}, {3.647775479262081*^9, 3.6477755485927143`*^9}, {
    3.647775808380468*^9, 3.647775838364403*^9}, {3.647775957784511*^9, 
    3.647776066307354*^9}, {3.647779870247285*^9, 3.647779918854129*^9}, {
    3.647780903946677*^9, 3.647780912280675*^9}, 3.647781134819821*^9, 
    3.647782415944152*^9, {3.647782548959832*^9, 3.647782640074315*^9}, {
    3.647784498168517*^9, 3.647784498934869*^9}, {3.64779997550432*^9, 
    3.647799981069025*^9}, {3.647800262177231*^9, 3.647800597259658*^9}, {
    3.647803771865967*^9, 3.6478037762159863`*^9}, {3.647859948755677*^9, 
    3.647860120176441*^9}, {3.647860161594314*^9, 3.647860286625471*^9}, {
    3.647860331197873*^9, 3.647860477284067*^9}, {3.6478605735531816`*^9, 
    3.647860828045581*^9}, {3.6478610125134783`*^9, 3.6478610135197563`*^9}, {
    3.647861321467538*^9, 3.647861325857353*^9}, {3.64786136343435*^9, 
    3.647861445430983*^9}, 3.64786152399149*^9, {3.647861557359456*^9, 
    3.647861560278694*^9}, {3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
    3.647863594931385*^9, {3.6478638261458187`*^9, 3.647863827228119*^9}, {
    3.647863926585772*^9, 3.647864021851123*^9}, {3.64786464629702*^9, 
    3.647864685358674*^9}, {3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
    3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9, 
    3.647865518099777*^9}, {3.647865571246172*^9, 3.647865578621735*^9}, {
    3.647865644433311*^9, 3.647865843187324*^9}, {3.647865873225841*^9, 
    3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
    3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9, 
    3.647867721042735*^9}, {3.647867768627043*^9, 3.647867981998405*^9}, {
    3.647868088538913*^9, 3.647868222300218*^9}, {3.647868278469123*^9, 
    3.647868294496356*^9}}],
 "= .....\nThe overlap integrals are computed as 2D integral over the x- and \
y-coordinates, performed at a certain plane ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SubscriptBox["z", "0"]}], TraditionalForm]]],
 ". All the beams involved in the calculations (fiber-, reflected- and \
cavity-modes) are Gaussian modes, whose spatial component separate into two \
independent orthogonal parts such that: ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[Phi]", "(", 
     RowBox[{"x", ",", "y"}], ")"}], "=", 
    RowBox[{
     RowBox[{
      SubscriptBox["\[Phi]", "x"], "(", "x", ")"}], 
     RowBox[{
      SubscriptBox["\[Phi]", "y"], "(", "y", ")"}]}]}], TraditionalForm]]],
 ". \nThis reduces the 2D overlap integral to a product of two 1D overlap \
integrals:\n\n",
 Cell[BoxData[
  FormBox[
   RowBox[{
    RowBox[{"\[LeftAngleBracket]", 
     RowBox[{
      SubscriptBox["\[Psi]", "f"], "|", "\[Phi]"}], "\[RightAngleBracket]"}], 
    "=", 
    RowBox[{
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], 
       RowBox[{"+", "\[Infinity]"}]], 
      RowBox[{
       SubsuperscriptBox["\[Integral]", 
        RowBox[{"-", "\[Infinity]"}], 
        RowBox[{"+", "\[Infinity]"}]], 
       RowBox[{
        RowBox[{
         SuperscriptBox[
          SubscriptBox["\[Psi]", "f"], "*"], "(", 
         RowBox[{"x", ",", "y"}], ")"}], 
        RowBox[{"\[Phi]", "(", 
         RowBox[{"x", ",", "y"}], ")"}], 
        RowBox[{"\[DifferentialD]", "x"}], 
        RowBox[{"\[DifferentialD]", "y"}]}]}]}], "=", 
     RowBox[{
      SubsuperscriptBox["\[Integral]", 
       RowBox[{"-", "\[Infinity]"}], 
       RowBox[{"+", "\[Infinity]"}]], 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         SubscriptBox["\[Psi]", 
          RowBox[{"f", ",", "x"}]], "*"], "(", "x", ")"}], 
       RowBox[{
        SubscriptBox["\[Phi]", "x"], "(", "x", ")"}], 
       RowBox[{"\[DifferentialD]", "x"}], " ", 
       RowBox[{
        SubsuperscriptBox["\[Integral]", 
         RowBox[{"-", "\[Infinity]"}], 
         RowBox[{"+", "\[Infinity]"}]], 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           SubscriptBox["\[Psi]", 
            RowBox[{"f", ",", "y"}]], "*"], "(", "y", ")"}], 
         RowBox[{
          SubscriptBox["\[Phi]", "y"], "(", "y", ")"}], 
         RowBox[{"\[DifferentialD]", "y", " "}]}]}]}]}]}]}], TraditionalForm]]]
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.647868328579513*^9, 3.647869233721122*^9}, {
   3.64786946708424*^9, 3.647869756480433*^9}, {3.647869794905344*^9, 
   3.647869799761304*^9}, {3.647869972838377*^9, 3.647869973196991*^9}, {
   3.647870764391148*^9, 3.6478708141989594`*^9}, {3.647871016300548*^9, 
   3.647871024035606*^9}, {3.647924168147806*^9, 3.647924168147838*^9}, {
   3.647929447262006*^9, 3.6479294514860067`*^9}, {3.6479332292896547`*^9, 
   3.647933229289699*^9}, {3.64793426710853*^9, 3.647934315190798*^9}, {
   3.647936033693717*^9, 3.647936059333961*^9}, 3.647936126951109*^9, 
   3.647936665437993*^9, 3.647936704360524*^9, {3.647945846131938*^9, 
   3.647945863359961*^9}, {3.647957398209282*^9, 3.647957400480406*^9}, {
   3.647957441392956*^9, 3.6479574524002657`*^9}, {3.647962023152852*^9, 
   3.647962027369041*^9}, {3.647962233037099*^9, 3.647962397989801*^9}, {
   3.647962447666444*^9, 3.64796244943863*^9}, 3.6479628745564737`*^9, 
   3.647962928224874*^9, {3.6480146533190937`*^9, 3.64801467599156*^9}, {
   3.6480148741981907`*^9, 3.648014899703245*^9}, {3.648015050068335*^9, 
   3.6480150506354103`*^9}, 3.649095343458376*^9, {3.649095409343144*^9, 
   3.6490954859015226`*^9}, {3.6490956026512003`*^9, 
   3.6490956356130857`*^9}, {3.649095684081858*^9, 3.6490957565900054`*^9}, {
   3.6490957979053683`*^9, 3.649095862843083*^9}, {3.6490959101947913`*^9, 
   3.649095959613618*^9}, {3.6490960105365305`*^9, 3.6490960254653845`*^9}, {
   3.6490961304463887`*^9, 3.649096147129343*^9}},
 TextJustification->0.25],

Cell[BoxData[{
 StyleBox[
  RowBox[{
   RowBox[{"Fiber", " ", "Mode"}], ";"}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[Psi]", "f"], "[", "x_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["2", 
        RowBox[{"\[Pi]", " "}]], ")"}], 
      RowBox[{"1", "/", "4"}]], 
     SqrtBox[
      FractionBox["1", 
       SubscriptBox["w", "f"]]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox["x", "2"], 
        SuperscriptBox[
         SubscriptBox["w", "f"], "2"]]}]]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"1", "D", " ", "Fiber"}], "-", 
    RowBox[{"mode", ":", " ", 
     RowBox[{"Gaussian", " ", "mode", " ", "of", " ", "waist", " ", 
      SubscriptBox["w", "f"], " ", "at", " ", "the", " ", "focus", " ", 
      "point", " ", 
      RowBox[{"(", 
       RowBox[{"R", "+", "\[Infinity]"}], ")"}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Reflected", " ", "and", " ", "Cavity", " ", "Modes"}], ";"}], 
  "Subsubtitle"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[CapitalPhi]", "[", 
     RowBox[{
     "x_", ",", "k_", ",", "w_", ",", "R_", ",", "d_", ",", "\[Theta]_"}], 
     "]"}], ":=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       FractionBox["2", 
        RowBox[{"\[Pi]", " "}]], ")"}], 
      RowBox[{"1", "/", "4"}]], 
     SqrtBox[
      FractionBox["1", "w"]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{"-", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "d"}], ")"}], "2"], 
        SuperscriptBox["w", "2"]]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "k", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"x", "-", "d"}], ")"}], "2"], 
        RowBox[{"2", "R"}]]}]], 
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", "k", " ", 
       RowBox[{"(", 
        RowBox[{"x", "-", "d"}], ")"}], "\[Theta]"}]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "1", "D", " ", "general", " ", "Gaussian", " ", "mode", " ", "at", " ", 
     "a", " ", "given", " ", "z0", " ", "point", " ", "with", " ", "spotsize",
      " ", "w"}], "=", 
    RowBox[{
     RowBox[{"w", 
      RowBox[{"(", "z0", ")"}], " ", "and", " ", "wavefront", " ", "radius", 
      " ", "of", " ", "R"}], "=", 
     RowBox[{"R", 
      RowBox[{"(", "z0", ")"}]}]}]}], " ", "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Overlap", " ", "integral"}], " ", ";"}], "Subsubtitle"], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Overlap", "[", 
     RowBox[{
     "k_", ",", "w1_", ",", "w2_", ",", "R2_", ",", "d2_", ",", 
      "\[Theta]2_"}], "]"}], "=", 
    RowBox[{"Integrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Conjugate", "[", 
        RowBox[{
         SubscriptBox["\[Psi]", "f"], "[", "x", "]"}], "]"}], "*", 
       RowBox[{"\[CapitalPhi]", "[", 
        RowBox[{
        "x", ",", "k", ",", "w2", ",", "R", ",", "d", ",", "\[Theta]"}], 
        "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"x", ",", 
        RowBox[{"-", "\[Infinity]"}], ",", "\[Infinity]"}], "}"}], ",", 
      RowBox[{"Assumptions", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"k", ">", "0"}], ",", 
         RowBox[{"k", "\[Element]", "Reals"}], ",", 
         RowBox[{"w2", ">", "0"}], ",", 
         RowBox[{"w2", "\[Element]", "Reals"}], ",", 
         RowBox[{"R", ">", "0"}], ",", 
         RowBox[{"R", "\[Element]", "Reals"}], ",", 
         RowBox[{"d", "\[Element]", "Reals"}], ",", 
         RowBox[{"\[Theta]", "\[Element]", "Reals"}]}], "}"}]}]}], "]"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Overlap", "[", 
     RowBox[{"k_", ",", "w2_", ",", "R_", ",", "d_", ",", "\[Theta]_"}], 
     "]"}], ":=", 
    FractionBox[
     RowBox[{"2", " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{"-", 
        FractionBox[
         RowBox[{
          RowBox[{
           SuperscriptBox["d", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"4", " ", "R"}], "+", 
             RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", "  ", 
              SuperscriptBox["w2", "2"]}]}], ")"}]}], "-", 
          RowBox[{
          "4", " ", "\[ImaginaryI]", " ", "d", " ", "k", " ", "R", " ", 
           SuperscriptBox["w2", "2"], " ", "\[Theta]"}], "+", 
          RowBox[{
           SuperscriptBox["k", "2"], " ", "R", " ", 
           SuperscriptBox[
            SubscriptBox["w", "f"], "2"], " ", 
           SuperscriptBox["w2", "2"], " ", 
           SuperscriptBox["\[Theta]", "2"]}]}], 
         RowBox[{
          RowBox[{"2", " ", "\[ImaginaryI]", " ", "k", " ", 
           SuperscriptBox[
            SubscriptBox["w", "f"], "2"], " ", 
           SuperscriptBox["w2", "2"]}], "+", 
          RowBox[{"4", " ", "R", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              SubscriptBox["w", "f"], "2"], "+", 
             SuperscriptBox["w2", "2"]}], ")"}]}]}]]}]]}], 
     SqrtBox[
      RowBox[{
       SubscriptBox["w", "f"], " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{"\[ImaginaryI]", " ", "k"}], "R"], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox["1", 
             SuperscriptBox[
              SubscriptBox["w", "f"], "2"]], "+", 
            FractionBox["1", 
             SuperscriptBox["w2", "2"]]}], ")"}]}]}], ")"}], " ", "w2"}]]]}], 
   ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Analytical", " ", "solution", " ", "to", " ", "the", " ", "overlap", " ", 
    "integral", " ", "depicted", " ", "above"}], "*)"}], 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"Geometrical", " ", "considerations"}], " ", ";"}], 
  "Subtitle"]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
   3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
   3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
   3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
   3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
   3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
   3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
   3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
   3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
   3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
   3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
   3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
   3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
   3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
   3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
   3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
   3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
   3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
   3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
   3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
   3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
   3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
   3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
   3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
   3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
   3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
   3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
   3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
   3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
   3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
   3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
   3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
   3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
   3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
   3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
   3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
   3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
   3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
   3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
   3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
   3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
   3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
   3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
   3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
   3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
   3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
   3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
   3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
   3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
   3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
   3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
   3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
   3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
   3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
   3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
   3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
   3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
   3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
   3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
   3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
   3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
   3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
   3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
   3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
   3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
   3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
   3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
   3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
   3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
   3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
   3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
   3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
   3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
   3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
   3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
   3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
   3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
   3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
   3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
   3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
   3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
   3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
   3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
   3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
   3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
   3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
   3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
   3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
   3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
   3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
   3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
   3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
   3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
   3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
   3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
   3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
   3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
   3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
   3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
   3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
   3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
   3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
   3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
   3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
   3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
   3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
   3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
   3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
   3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
   3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
   3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
   3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
   3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
   3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
   3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
   3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
   3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
   3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
   3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
   3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
   3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
   3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
   3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
   3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
   3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
   3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
   3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
   3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
   3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
   3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
   3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
   3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
   3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
   3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
   3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
   3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
   3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
   3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
   3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
   3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
   3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
   3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
   3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
   3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
   3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
   3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
   3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
   3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
   3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
   3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
   3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
   3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
   3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
   3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
   3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
   3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
   3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
   3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
   3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
   3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
   3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
   3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
   3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
   3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
   3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
   3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
   3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
   3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
   3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
   3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
   3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
   3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
   3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
   3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
   3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
   3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
   3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
   3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
   3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
   3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
   3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
   3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
   3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
   3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
   3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
   3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
   3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
   3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
   3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
   3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
   3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
   3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
   3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
   3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
   3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
   3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
   3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
   3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
   3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
   3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
   3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
   3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
   3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
   3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
   3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
   3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
   3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
   3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
   3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
   3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
   3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
   3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
   3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
   3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
   3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
   3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
   3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
   3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
   3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
   3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
   3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
   3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
   3.647687024750926*^9}, {3.647691234750927*^9, 3.647691321150606*^9}, {
   3.64769137326585*^9, 3.64769154189065*^9}, {3.6476916345040483`*^9, 
   3.647691658878912*^9}, {3.647691738763569*^9, 3.647691879790847*^9}, {
   3.647692275977116*^9, 3.647692284004952*^9}, {3.6476923774956093`*^9, 
   3.647692400720965*^9}, {3.6476924868923283`*^9, 3.647692507706094*^9}, {
   3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
   3.647693042491057*^9}, {3.647693147977642*^9, 3.647693151678911*^9}, {
   3.64769351769904*^9, 3.647693519153916*^9}, {3.647693569733386*^9, 
   3.647693611959053*^9}, {3.647693663850806*^9, 3.647693758514917*^9}, {
   3.64769379292235*^9, 3.647693816754887*^9}, {3.647693901221629*^9, 
   3.647693930336566*^9}, {3.647694093349844*^9, 3.6476940985408697`*^9}, {
   3.647694146342588*^9, 3.6476941652147512`*^9}, {3.647694205239667*^9, 
   3.6476942386380377`*^9}, {3.647694302924613*^9, 3.647694315259536*^9}, {
   3.647694367292686*^9, 3.64769441256726*^9}, {3.647696452634214*^9, 
   3.647696474778973*^9}, {3.647696555513565*^9, 3.647696558878399*^9}, {
   3.647696602118878*^9, 3.6476966403515463`*^9}, {3.647696696460576*^9, 
   3.6476967497575197`*^9}, {3.64769899802905*^9, 3.647699012821072*^9}, {
   3.647699044382189*^9, 3.647699044461442*^9}, {3.6476994200096807`*^9, 
   3.6476994337178717`*^9}, {3.647714261616168*^9, 3.647714283862156*^9}, {
   3.6477575336997643`*^9, 3.6477575383223886`*^9}, {3.647761765498814*^9, 
   3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
   3.6477753807392607`*^9}, {3.647775479262081*^9, 3.6477755485927143`*^9}, {
   3.647775808380468*^9, 3.647775838364403*^9}, {3.647775957784511*^9, 
   3.647776066307354*^9}, {3.647779870247285*^9, 3.647779918854129*^9}, {
   3.647780903946677*^9, 3.647780912280675*^9}, 3.647781134819821*^9, 
   3.647782415944152*^9, {3.647782548959832*^9, 3.647782640074315*^9}, {
   3.647784498168517*^9, 3.647784498934869*^9}, {3.64779997550432*^9, 
   3.647799981069025*^9}, {3.647800262177231*^9, 3.647800597259658*^9}, {
   3.647803771865967*^9, 3.6478037762159863`*^9}, {3.647859948755677*^9, 
   3.647860120176441*^9}, {3.647860161594314*^9, 3.647860286625471*^9}, {
   3.647860331197873*^9, 3.647860477284067*^9}, {3.6478605735531816`*^9, 
   3.647860828045581*^9}, {3.6478610125134783`*^9, 3.6478610135197563`*^9}, {
   3.647861321467538*^9, 3.647861325857353*^9}, {3.64786136343435*^9, 
   3.647861445430983*^9}, 3.64786152399149*^9, {3.647861557359456*^9, 
   3.647861560278694*^9}, {3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
   3.647863594931385*^9, {3.6478638261458187`*^9, 3.647863827228119*^9}, {
   3.647863926585772*^9, 3.647864021851123*^9}, {3.64786464629702*^9, 
   3.647864685358674*^9}, {3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
   3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9, 
   3.647865518099777*^9}, {3.647865571246172*^9, 3.647865578621735*^9}, {
   3.647865644433311*^9, 3.647865843187324*^9}, {3.647865873225841*^9, 
   3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
   3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9, 
   3.647867721042735*^9}, {3.647867768627043*^9, 3.647867981998405*^9}, {
   3.647868088538913*^9, 3.647868222300218*^9}, {3.647868278469123*^9, 
   3.647868294496356*^9}, {3.6478699887499533`*^9, 3.647870109514369*^9}, {
   3.647870832152246*^9, 3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
   3.6478709451062803`*^9}, 3.647870998485056*^9, {3.6478710355242243`*^9, 
   3.647871081356327*^9}, {3.64788568587696*^9, 3.647885725129602*^9}, {
   3.647934428330449*^9, 3.647934431945012*^9}, {3.647934631239704*^9, 
   3.647934657310557*^9}, {3.647936033693798*^9, 3.6479360593345737`*^9}, 
   3.647936126951548*^9, 3.647936665438376*^9, 3.647936704360992*^9, {
   3.647945846132021*^9, 3.647945863360015*^9}, {3.647957524162973*^9, 
   3.647957541256178*^9}, {3.6479624153572617`*^9, 3.6479624256513977`*^9}, 
   3.647962874556799*^9, 3.647962928225268*^9, {3.64801467800987*^9, 
   3.648014685526656*^9}}],

Cell[TextData[{
 "For the calculation of mode matching power efficiencies ",
 Cell[BoxData[
  FormBox["\[Epsilon]", TraditionalForm]]],
 ", only the absolute value of the overlap integral matters, and the complex \
phase plays no role. Nevertheless, for the reflective mode matching problem \
the complex overlap amplitudes are the relevant and \[Alpha] and \[Beta] must \
be evaluated at the very same ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    SubscriptBox["z", "0"]}], TraditionalForm]]],
 " plane. The position ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["z", "0"], TraditionalForm]]],
 " is nevertheless arbitrary as the problem is independent of the plane \
chosen at each cavity configuration.\nWe calculate the amplitudes for \
arbitrary cavity-mode alignment angles and fiber-mirror decentrations. For \
simplicity we choose the plane touching the lowest point of the mirror (see \
figure below) as the evaluation plane z=0. Since all the modes need to be \
described in the evaluation plane, we take into account the phase-shifts of \
the extra optical path required to propagate the modes to z=0. We are free to \
assume that the fiber mode (+ and -) has zero phase at z=0. Independently we \
consider that the cavity mode has zero phase at the surface of the curved \
mirror.\nThe cavity mode thus acquires an extra phase ",
 Cell[BoxData[
  RowBox[{
   SubscriptBox["k", "f"], 
   SubscriptBox["\[CapitalDelta]l", "cav"], 
   RowBox[{"(", 
    SubscriptBox["\[Theta]", "c"], ")"}]}]],
  CellChangeTimes->{
   3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
    3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
    3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
    3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
    3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
    3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
    3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
    3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
    3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
    3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
    3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
    3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
    3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
    3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
    3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
    3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
    3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
    3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
    3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
    3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
    3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
    3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
    3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
    3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
    3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
    3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
    3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
    3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
    3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
    3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
    3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
    3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
    3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
    3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
    3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
    3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
    3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
    3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
    3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
    3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
    3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
    3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
    3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
    3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
    3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
    3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
    3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
    3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
    3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
    3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
    3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
    3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
    3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
    3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
    3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
    3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
    3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
    3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
    3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
    3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
    3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
    3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
    3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
    3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
    3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
    3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
    3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
    3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
    3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
    3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
    3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
    3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
    3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
    3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
    3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
    3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
    3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
    3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
    3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
    3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
    3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
    3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
    3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
    3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
    3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
    3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
    3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
    3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
    3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
    3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
    3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
    3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
    3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
    3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
    3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
    3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
    3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
    3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
    3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
    3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
    3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
    3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
    3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
    3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
    3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
    3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
    3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
    3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
    3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
    3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
    3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
    3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
    3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
    3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
    3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
    3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
    3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
    3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
    3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
    3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
    3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
    3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
    3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
    3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
    3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
    3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
    3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
    3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
    3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
    3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
    3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
    3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
    3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
    3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
    3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
    3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
    3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
    3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
    3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
    3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
    3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
    3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
    3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
    3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
    3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
    3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
    3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
    3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
    3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
    3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
    3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
    3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
    3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
    3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
    3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
    3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
    3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
    3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
    3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
    3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
    3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
    3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
    3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
    3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
    3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
    3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
    3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
    3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
    3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
    3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
    3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
    3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
    3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
    3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
    3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
    3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
    3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
    3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
    3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
    3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
    3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
    3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
    3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
    3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
    3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
    3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
    3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
    3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
    3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
    3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
    3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
    3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
    3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
    3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
    3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
    3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
    3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
    3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
    3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
    3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
    3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
    3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
    3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
    3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
    3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
    3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
    3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
    3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
    3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
    3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
    3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
    3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
    3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
    3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
    3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
    3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
    3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
    3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
    3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
    3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
    3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
    3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
    3.647687024750926*^9}, {3.647691234750927*^9, 3.647691321150606*^9}, {
    3.64769137326585*^9, 3.64769154189065*^9}, {3.6476916345040483`*^9, 
    3.647691658878912*^9}, {3.647691738763569*^9, 3.647691879790847*^9}, {
    3.647692275977116*^9, 3.647692284004952*^9}, {3.6476923774956093`*^9, 
    3.647692400720965*^9}, {3.6476924868923283`*^9, 3.647692507706094*^9}, {
    3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
    3.647693042491057*^9}, {3.647693147977642*^9, 3.647693151678911*^9}, {
    3.64769351769904*^9, 3.647693519153916*^9}, {3.647693569733386*^9, 
    3.647693611959053*^9}, {3.647693663850806*^9, 3.647693758514917*^9}, {
    3.64769379292235*^9, 3.647693816754887*^9}, {3.647693901221629*^9, 
    3.647693930336566*^9}, {3.647694093349844*^9, 3.6476940985408697`*^9}, {
    3.647694146342588*^9, 3.6476941652147512`*^9}, {3.647694205239667*^9, 
    3.6476942386380377`*^9}, {3.647694302924613*^9, 3.647694315259536*^9}, {
    3.647694367292686*^9, 3.64769441256726*^9}, {3.647696452634214*^9, 
    3.647696474778973*^9}, {3.647696555513565*^9, 3.647696558878399*^9}, {
    3.647696602118878*^9, 3.6476966403515463`*^9}, {3.647696696460576*^9, 
    3.6476967497575197`*^9}, {3.64769899802905*^9, 3.647699012821072*^9}, {
    3.647699044382189*^9, 3.647699044461442*^9}, {3.6476994200096807`*^9, 
    3.6476994337178717`*^9}, {3.647714261616168*^9, 3.647714283862156*^9}, {
    3.6477575336997643`*^9, 3.6477575383223886`*^9}, {3.647761765498814*^9, 
    3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
    3.6477753807392607`*^9}, {3.647775479262081*^9, 3.6477755485927143`*^9}, {
    3.647775808380468*^9, 3.647775838364403*^9}, {3.647775957784511*^9, 
    3.647776066307354*^9}, {3.647779870247285*^9, 3.647779918854129*^9}, {
    3.647780903946677*^9, 3.647780912280675*^9}, 3.647781134819821*^9, 
    3.647782415944152*^9, {3.647782548959832*^9, 3.647782640074315*^9}, {
    3.647784498168517*^9, 3.647784498934869*^9}, {3.64779997550432*^9, 
    3.647799981069025*^9}, {3.647800262177231*^9, 3.647800597259658*^9}, {
    3.647803771865967*^9, 3.6478037762159863`*^9}, {3.647859948755677*^9, 
    3.647860120176441*^9}, {3.647860161594314*^9, 3.647860286625471*^9}, {
    3.647860331197873*^9, 3.647860477284067*^9}, {3.6478605735531816`*^9, 
    3.647860828045581*^9}, {3.6478610125134783`*^9, 3.6478610135197563`*^9}, {
    3.647861321467538*^9, 3.647861325857353*^9}, {3.64786136343435*^9, 
    3.647861445430983*^9}, 3.64786152399149*^9, {3.647861557359456*^9, 
    3.647861560278694*^9}, {3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
    3.647863594931385*^9, {3.6478638261458187`*^9, 3.647863827228119*^9}, {
    3.647863926585772*^9, 3.647864021851123*^9}, {3.64786464629702*^9, 
    3.647864685358674*^9}, {3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
    3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9, 
    3.647865518099777*^9}, {3.647865571246172*^9, 3.647865578621735*^9}, {
    3.647865644433311*^9, 3.647865843187324*^9}, {3.647865873225841*^9, 
    3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
    3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9, 
    3.647867721042735*^9}, {3.647867768627043*^9, 3.647867981998405*^9}, {
    3.647868088538913*^9, 3.647868222300218*^9}, {3.647868278469123*^9, 
    3.647868294496356*^9}, {3.6478699887499533`*^9, 3.647870109514369*^9}, {
    3.647870832152246*^9, 3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
    3.6478709451062803`*^9}, 3.647870998485056*^9, {3.6478710355242243`*^9, 
    3.647871062938526*^9}, {3.647876169489361*^9, 3.647876189167265*^9}, {
    3.6478768769998503`*^9, 3.647876893950849*^9}, {3.647877441900173*^9, 
    3.647877446489088*^9}}],
 " before reaching the z=0 plane. The relative phase of the reflected mode",
 Cell[BoxData[
  RowBox[{
   RowBox[{"|", 
    SubscriptBox["\[Psi]", "r"]}], "\[RightAngleBracket]"}]]],
 " (compared to the fiber mode ",
 Cell[BoxData[
  RowBox[{
   RowBox[{"|", 
    SubscriptBox[
     SuperscriptBox["\[Psi]", "+"], "f"]}], "\[RightAngleBracket]"}]]],
 ") is approximately given by ",
 Cell[BoxData[
  RowBox[{"2", " ", 
   SubscriptBox["k", "f"], 
   SubscriptBox["\[CapitalDelta]l", "f"], 
   RowBox[{"(", 
    SubscriptBox["d", "f"], ")"}]}]],
  CellChangeTimes->{
   3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
    3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
    3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
    3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
    3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
    3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
    3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
    3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
    3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
    3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
    3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
    3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
    3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
    3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
    3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
    3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
    3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
    3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
    3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
    3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
    3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
    3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
    3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
    3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
    3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
    3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
    3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
    3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
    3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
    3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
    3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
    3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
    3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
    3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
    3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
    3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
    3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
    3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
    3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
    3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
    3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
    3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
    3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
    3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
    3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
    3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
    3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
    3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
    3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
    3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
    3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
    3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
    3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
    3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
    3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
    3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
    3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
    3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
    3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
    3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
    3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
    3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
    3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
    3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
    3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
    3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
    3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
    3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
    3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
    3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
    3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
    3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
    3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
    3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
    3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
    3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
    3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
    3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
    3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
    3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
    3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
    3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
    3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
    3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
    3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
    3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
    3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
    3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
    3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
    3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
    3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
    3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
    3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
    3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
    3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
    3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
    3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
    3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
    3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
    3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
    3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
    3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
    3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
    3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
    3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
    3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
    3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
    3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
    3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
    3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
    3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
    3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
    3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
    3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
    3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
    3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
    3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
    3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
    3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
    3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
    3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
    3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
    3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
    3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
    3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
    3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
    3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
    3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
    3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
    3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
    3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
    3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
    3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
    3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
    3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
    3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
    3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
    3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
    3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
    3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
    3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
    3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
    3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
    3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
    3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
    3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
    3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
    3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
    3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
    3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
    3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
    3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
    3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
    3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
    3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
    3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
    3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
    3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
    3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
    3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
    3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
    3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
    3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
    3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
    3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
    3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
    3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
    3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
    3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
    3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
    3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
    3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
    3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
    3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
    3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
    3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
    3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
    3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
    3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
    3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
    3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
    3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
    3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
    3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
    3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
    3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
    3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
    3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
    3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
    3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
    3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
    3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
    3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
    3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
    3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
    3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
    3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
    3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
    3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
    3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
    3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
    3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
    3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
    3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
    3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
    3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
    3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
    3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
    3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
    3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
    3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
    3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
    3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
    3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
    3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
    3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
    3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
    3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
    3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
    3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
    3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
    3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
    3.647687024750926*^9}, {3.647691234750927*^9, 3.647691321150606*^9}, {
    3.64769137326585*^9, 3.64769154189065*^9}, {3.6476916345040483`*^9, 
    3.647691658878912*^9}, {3.647691738763569*^9, 3.647691879790847*^9}, {
    3.647692275977116*^9, 3.647692284004952*^9}, {3.6476923774956093`*^9, 
    3.647692400720965*^9}, {3.6476924868923283`*^9, 3.647692507706094*^9}, {
    3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
    3.647693042491057*^9}, {3.647693147977642*^9, 3.647693151678911*^9}, {
    3.64769351769904*^9, 3.647693519153916*^9}, {3.647693569733386*^9, 
    3.647693611959053*^9}, {3.647693663850806*^9, 3.647693758514917*^9}, {
    3.64769379292235*^9, 3.647693816754887*^9}, {3.647693901221629*^9, 
    3.647693930336566*^9}, {3.647694093349844*^9, 3.6476940985408697`*^9}, {
    3.647694146342588*^9, 3.6476941652147512`*^9}, {3.647694205239667*^9, 
    3.6476942386380377`*^9}, {3.647694302924613*^9, 3.647694315259536*^9}, {
    3.647694367292686*^9, 3.64769441256726*^9}, {3.647696452634214*^9, 
    3.647696474778973*^9}, {3.647696555513565*^9, 3.647696558878399*^9}, {
    3.647696602118878*^9, 3.6476966403515463`*^9}, {3.647696696460576*^9, 
    3.6476967497575197`*^9}, {3.64769899802905*^9, 3.647699012821072*^9}, {
    3.647699044382189*^9, 3.647699044461442*^9}, {3.6476994200096807`*^9, 
    3.6476994337178717`*^9}, {3.647714261616168*^9, 3.647714283862156*^9}, {
    3.6477575336997643`*^9, 3.6477575383223886`*^9}, {3.647761765498814*^9, 
    3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
    3.6477753807392607`*^9}, {3.647775479262081*^9, 3.6477755485927143`*^9}, {
    3.647775808380468*^9, 3.647775838364403*^9}, {3.647775957784511*^9, 
    3.647776066307354*^9}, {3.647779870247285*^9, 3.647779918854129*^9}, {
    3.647780903946677*^9, 3.647780912280675*^9}, 3.647781134819821*^9, 
    3.647782415944152*^9, {3.647782548959832*^9, 3.647782640074315*^9}, {
    3.647784498168517*^9, 3.647784498934869*^9}, {3.64779997550432*^9, 
    3.647799981069025*^9}, {3.647800262177231*^9, 3.647800597259658*^9}, {
    3.647803771865967*^9, 3.6478037762159863`*^9}, {3.647859948755677*^9, 
    3.647860120176441*^9}, {3.647860161594314*^9, 3.647860286625471*^9}, {
    3.647860331197873*^9, 3.647860477284067*^9}, {3.6478605735531816`*^9, 
    3.647860828045581*^9}, {3.6478610125134783`*^9, 3.6478610135197563`*^9}, {
    3.647861321467538*^9, 3.647861325857353*^9}, {3.64786136343435*^9, 
    3.647861445430983*^9}, 3.64786152399149*^9, {3.647861557359456*^9, 
    3.647861560278694*^9}, {3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
    3.647863594931385*^9, {3.6478638261458187`*^9, 3.647863827228119*^9}, {
    3.647863926585772*^9, 3.647864021851123*^9}, {3.64786464629702*^9, 
    3.647864685358674*^9}, {3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
    3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9, 
    3.647865518099777*^9}, {3.647865571246172*^9, 3.647865578621735*^9}, {
    3.647865644433311*^9, 3.647865843187324*^9}, {3.647865873225841*^9, 
    3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
    3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9, 
    3.647867721042735*^9}, {3.647867768627043*^9, 3.647867981998405*^9}, {
    3.647868088538913*^9, 3.647868222300218*^9}, {3.647868278469123*^9, 
    3.647868294496356*^9}, {3.6478699887499533`*^9, 3.647870109514369*^9}, {
    3.647870832152246*^9, 3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
    3.6478709451062803`*^9}, 3.647870998485056*^9, {3.6478710355242243`*^9, 
    3.647871062938526*^9}, {3.647876169489361*^9, 3.647876189167265*^9}, {
    3.6478768769998503`*^9, 3.647876893950849*^9}, {3.647877441900173*^9, 
    3.647877446489088*^9}}],
 " due to the optical path between z=0 and the mirror surface. Both lengths \
are calculated from geometrical considerations (always calculating in second \
order approximation of all transverse angles and coordinates) and the \
corresponding acquired phases add to \[Alpha] and \[Beta], respectively.\n\n"
}], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.64787109259623*^9, 3.647871110804564*^9}, {
   3.647871271314321*^9, 3.647871617274774*^9}, {3.6478716950590076`*^9, 
   3.647872032186797*^9}, {3.647876313951806*^9, 3.64787634335117*^9}, 
   3.647924174007616*^9, 3.647929381204588*^9, {3.647930781771503*^9, 
   3.647930785178097*^9}, {3.6479308478435*^9, 3.6479309391013823`*^9}, {
   3.6479332168647118`*^9, 3.6479332234471893`*^9}, 3.647934718073159*^9, 
   3.647936126951618*^9, 3.6479366654384413`*^9, 3.64793670436108*^9, {
   3.647945846132113*^9, 3.647945863360075*^9}, {3.6479460081917143`*^9, 
   3.6479460408083897`*^9}, {3.6479577062069273`*^9, 3.647957706309433*^9}, {
   3.647958126946384*^9, 3.6479582551648273`*^9}, {3.647958398927066*^9, 
   3.6479583999669437`*^9}, {3.647958484464216*^9, 3.647958562645253*^9}, {
   3.647958643344949*^9, 3.647958671537733*^9}, {3.6479619735805187`*^9, 
   3.647961998371373*^9}, {3.647962437014402*^9, 3.6479624389879704`*^9}, {
   3.6479624728799133`*^9, 3.647962514333229*^9}, {3.6479625889853497`*^9, 
   3.647962737896163*^9}, {3.647962779463798*^9, 3.647962780734742*^9}, 
   3.64796287455686*^9, 3.6479629282253428`*^9, {3.648015053552166*^9, 
   3.648015058637368*^9}, {3.6490961727768097`*^9, 3.6490962107289805`*^9}, {
   3.6490962807269845`*^9, 3.6490963726192403`*^9}, {3.6490964767141943`*^9, 
   3.649096514717368*^9}, {3.649096547087219*^9, 3.6490965760458755`*^9}, 
   3.6490966154741306`*^9, {3.649096682136944*^9, 3.6490967035651693`*^9}, {
   3.649096798615606*^9, 3.649096825054118*^9}, {3.649096911368055*^9, 
   3.6490969184884624`*^9}, {3.649096992734709*^9, 3.6490970259846106`*^9}, {
   3.6490973100528584`*^9, 3.649097313557059*^9}, {3.649097377845736*^9, 
   3.6490973780647483`*^9}, {3.649097485369886*^9, 3.6490974877580223`*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{"filePathFig1", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<Supplementary_fig1.jpg\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"OverlapPlane", "=", 
  RowBox[{
  "Import", "[", "filePathFig1", "]"}]}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
   3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
   3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
   3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
   3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
   3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
   3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
   3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
   3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
   3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
   3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
   3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
   3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
   3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
   3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
   3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
   3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
   3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
   3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
   3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
   3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
   3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
   3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
   3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
   3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
   3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
   3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
   3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
   3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
   3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
   3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
   3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
   3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
   3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
   3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
   3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
   3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
   3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
   3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
   3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
   3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
   3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
   3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
   3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
   3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
   3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
   3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
   3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
   3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
   3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
   3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
   3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
   3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
   3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
   3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
   3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
   3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
   3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
   3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
   3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
   3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
   3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
   3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
   3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
   3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
   3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
   3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
   3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
   3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
   3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
   3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
   3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
   3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
   3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
   3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
   3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
   3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
   3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
   3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
   3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
   3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
   3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
   3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
   3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
   3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
   3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
   3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
   3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
   3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
   3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
   3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
   3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
   3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
   3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
   3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
   3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
   3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
   3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
   3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
   3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
   3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
   3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
   3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
   3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
   3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
   3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
   3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
   3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
   3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
   3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
   3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
   3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
   3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
   3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
   3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
   3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
   3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
   3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
   3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
   3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
   3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
   3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
   3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
   3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
   3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
   3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
   3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
   3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
   3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
   3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
   3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
   3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
   3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
   3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
   3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
   3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
   3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
   3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
   3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
   3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
   3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
   3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
   3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
   3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
   3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
   3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
   3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
   3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
   3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
   3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
   3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
   3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
   3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
   3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
   3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
   3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
   3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
   3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
   3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
   3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
   3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
   3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
   3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
   3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
   3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
   3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
   3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
   3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
   3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
   3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
   3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
   3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
   3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
   3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
   3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
   3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
   3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
   3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
   3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
   3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
   3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
   3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
   3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
   3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
   3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
   3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
   3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
   3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
   3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
   3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
   3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
   3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
   3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
   3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
   3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
   3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
   3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
   3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
   3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
   3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
   3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
   3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
   3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
   3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
   3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
   3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
   3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
   3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
   3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
   3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
   3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
   3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
   3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
   3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
   3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
   3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
   3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
   3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
   3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
   3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
   3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
   3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
   3.647687024750926*^9}, {3.647691234750927*^9, 3.647691321150606*^9}, {
   3.64769137326585*^9, 3.64769154189065*^9}, {3.6476916345040483`*^9, 
   3.647691658878912*^9}, {3.647691738763569*^9, 3.647691879790847*^9}, {
   3.647692275977116*^9, 3.647692284004952*^9}, {3.6476923774956093`*^9, 
   3.647692400720965*^9}, {3.6476924868923283`*^9, 3.647692507706094*^9}, {
   3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
   3.647693042491057*^9}, {3.647693147977642*^9, 3.647693151678911*^9}, {
   3.64769351769904*^9, 3.647693519153916*^9}, {3.647693569733386*^9, 
   3.647693611959053*^9}, {3.647693663850806*^9, 3.647693758514917*^9}, {
   3.64769379292235*^9, 3.647693816754887*^9}, {3.647693901221629*^9, 
   3.647693930336566*^9}, {3.647694093349844*^9, 3.6476940985408697`*^9}, {
   3.647694146342588*^9, 3.6476941652147512`*^9}, {3.647694205239667*^9, 
   3.6476942386380377`*^9}, {3.647694302924613*^9, 3.647694315259536*^9}, {
   3.647694367292686*^9, 3.64769441256726*^9}, {3.647696452634214*^9, 
   3.647696474778973*^9}, {3.647696555513565*^9, 3.647696558878399*^9}, {
   3.647696602118878*^9, 3.6476966403515463`*^9}, {3.647696696460576*^9, 
   3.6476967497575197`*^9}, {3.64769899802905*^9, 3.647699012821072*^9}, {
   3.647699044382189*^9, 3.647699044461442*^9}, {3.6476994200096807`*^9, 
   3.6476994337178717`*^9}, {3.647714261616168*^9, 3.647714283862156*^9}, {
   3.6477575336997643`*^9, 3.6477575383223886`*^9}, {3.647761765498814*^9, 
   3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
   3.6477753807392607`*^9}, {3.647775479262081*^9, 3.6477755485927143`*^9}, {
   3.647775808380468*^9, 3.647775838364403*^9}, {3.647775957784511*^9, 
   3.647776066307354*^9}, {3.647779870247285*^9, 3.647779918854129*^9}, {
   3.647780903946677*^9, 3.647780912280675*^9}, 3.647781134819821*^9, 
   3.647782415944152*^9, {3.647782548959832*^9, 3.647782640074315*^9}, {
   3.647784498168517*^9, 3.647784498934869*^9}, {3.64779997550432*^9, 
   3.647799981069025*^9}, {3.647800262177231*^9, 3.647800597259658*^9}, {
   3.647803771865967*^9, 3.6478037762159863`*^9}, {3.647859948755677*^9, 
   3.647860120176441*^9}, {3.647860161594314*^9, 3.647860286625471*^9}, {
   3.647860331197873*^9, 3.647860477284067*^9}, {3.6478605735531816`*^9, 
   3.647860828045581*^9}, {3.6478610125134783`*^9, 3.6478610135197563`*^9}, {
   3.647861321467538*^9, 3.647861325857353*^9}, {3.64786136343435*^9, 
   3.647861445430983*^9}, 3.64786152399149*^9, {3.647861557359456*^9, 
   3.647861560278694*^9}, {3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
   3.647863594931385*^9, {3.6478638261458187`*^9, 3.647863827228119*^9}, {
   3.647863926585772*^9, 3.647864021851123*^9}, {3.64786464629702*^9, 
   3.647864685358674*^9}, {3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
   3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9, 
   3.647865518099777*^9}, {3.647865571246172*^9, 3.647865578621735*^9}, {
   3.647865644433311*^9, 3.647865843187324*^9}, {3.647865873225841*^9, 
   3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
   3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9, 
   3.647867721042735*^9}, {3.647867768627043*^9, 3.647867981998405*^9}, {
   3.647868088538913*^9, 3.647868222300218*^9}, {3.647868278469123*^9, 
   3.647868294496356*^9}, {3.6478699887499533`*^9, 3.647870109514369*^9}, {
   3.647870832152246*^9, 3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
   3.6478709451062803`*^9}, 3.647870998485056*^9, {3.6478710355242243`*^9, 
   3.647871062938526*^9}, {3.647876169489361*^9, 3.647876241797667*^9}, {
   3.647877334735526*^9, 3.647877403479911*^9}, {3.647882891146093*^9, 
   3.6478828988478937`*^9}, {3.647883912349764*^9, 3.647883994000333*^9}, {
   3.647885511371567*^9, 3.647885563539908*^9}, {3.647924179848254*^9, 
   3.647924182335229*^9}, {3.647924795421857*^9, 3.647924797523526*^9}, 
   3.6479361269516687`*^9, {3.647936313206202*^9, 3.6479363828019123`*^9}, 
   3.647936514950714*^9, {3.647936656770376*^9, 3.6479366654385138`*^9}, 
   3.647936704361161*^9, {3.647945846132195*^9, 3.647945863360128*^9}, 
   3.647962874556964*^9, 3.647962928225421*^9, 3.6491414620378733`*^9, {
   3.649141496659854*^9, 3.6491415019961596`*^9}, {3.6500109992283444`*^9, 
   3.6500110168713536`*^9}, 3.6500110711604586`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQt8FOW5/1eleLQmwVZPz9+SCxd7Iwlqra3cbM/pqdZYVAhaouQeQrCE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    "], {{0, 434}, {687, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSizeRaw->{687, 434},
  PlotRange->{{0, 687}, {0, 434}}]], "Output",
 CellChangeTimes->{3.6491488992052555`*^9, 3.649153303600172*^9, 
  3.649153343797471*^9, 3.6491645482678256`*^9, 3.65001108359617*^9, 
  3.6500119141796765`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6491488730197573`*^9, 3.649148873032758*^9}}],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalDelta]l", "f"], "[", "df_", "]"}], ":=", 
    RowBox[{
     FractionBox["1", "2"], 
     FractionBox[
      SuperscriptBox["df", "2"], 
      SubscriptBox["R", "HT"]]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Distance", " ", "between", " ", 
     "z"}], "=", 
    RowBox[{
     RowBox[{
     "0", " ", "plane", " ", "and", " ", "the", " ", "position", " ", "of", 
      " ", "the", " ", "fiber"}], "-", 
     RowBox[{
     "core", " ", "at", " ", "the", " ", "mirror", " ", "surface", " ", "for",
       " ", "a", " ", "given", " ", "fiber", " ", "decentration", " ", 
      RowBox[{
       SubscriptBox["d", "f"], "[", "\[Micro]m", "]"}]}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["\[CapitalDelta]l", "cav"], "[", "\[Theta]cav_", "]"}], ":=", 
    RowBox[{
     SubscriptBox["R", "HT"], " ", 
     FractionBox[
      SuperscriptBox["\[Theta]cav", "2"], "2"]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Distance", " ", "between", " ", 
     "z"}], "=", 
    RowBox[{
     RowBox[{
     "0", " ", "plane", " ", "and", " ", "the", " ", "position", " ", "of", 
      " ", "the", " ", "cavity"}], "-", 
     RowBox[{
     "mode", " ", "at", " ", "the", " ", "mirror", " ", "surface", " ", "for",
       " ", "a", " ", "given", " ", "cavity"}], "-", 
     RowBox[{"mode", " ", "angle", " ", 
      RowBox[{
       SubscriptBox["\[Theta]", "cav"], "[", "\[Micro]m", "]"}]}]}]}], "*)"}],
   "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dfx", "[", 
     RowBox[{"\[Phi]_", ",", "df_"}], "]"}], ":=", 
    RowBox[{"df", "*", 
     RowBox[{"Cos", "[", "\[Phi]", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Fiber"}], "-", 
    RowBox[{"mirror", " ", "decentration", " ", "in", " ", "the", " ", "x"}], 
    "-", "axis"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dfy", "[", 
     RowBox[{"\[Phi]_", ",", "df_"}], "]"}], ":=", 
    RowBox[{"df", "*", 
     RowBox[{"Sin", "[", "\[Phi]", "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "Fiber"}], "-", 
    RowBox[{"mirror", " ", "decentration", " ", "in", " ", "the", " ", "y"}], 
    "-", "axis"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"\[Theta]cav_", ",", "\[Phi]_", ",", "df_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SubscriptBox["R", "HT"], "*", 
      RowBox[{"Sin", "[", "\[Theta]cav", "]"}]}], "-", 
     RowBox[{"dfx", "[", 
      RowBox[{"\[Phi]", ",", "df"}], "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "x"}], "-", 
    RowBox[{
    "axis", " ", "distance", " ", "between", " ", "the", " ", "fiber"}], "-", 
    
    RowBox[{"core", " ", "and", " ", "the", " ", "cavity"}], "-", 
    RowBox[{"mode", " ", "at", " ", "a", " ", "given", " ", "cavity"}], "-", 
    RowBox[{"mode", " ", "angle", " ", 
     RowBox[{
      SubscriptBox["\[Theta]", 
       RowBox[{"c", ",", "x"}]], "[", "rad", "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"dy", "[", 
     RowBox[{"\[Theta]cav_", ",", "\[Phi]_", ",", "df_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{
      SubscriptBox["R", "HT"], "*", 
      RowBox[{"Sin", "[", "\[Theta]cav", "]"}]}], "-", 
     RowBox[{"dfy", "[", 
      RowBox[{"\[Phi]", ",", "df"}], "]"}]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"[", "\[Micro]m", "]"}], " ", "y"}], "-", 
    RowBox[{
    "axis", " ", "distance", " ", "between", " ", "the", " ", "fiber"}], "-", 
    
    RowBox[{"core", " ", "and", " ", "the", " ", "cavity"}], "-", 
    RowBox[{"mode", " ", "at", " ", "a", " ", "given", " ", "cavity"}], "-", 
    RowBox[{"mode", " ", "angle", " ", 
     RowBox[{
      SubscriptBox["\[Theta]", 
       RowBox[{"c", ",", "y"}]], "[", "rad", "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]"}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
   3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
   3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
   3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
   3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
   3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
   3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
   3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
   3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
   3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
   3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
   3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
   3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
   3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
   3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
   3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
   3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
   3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
   3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
   3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
   3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
   3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
   3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
   3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
   3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
   3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
   3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
   3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
   3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
   3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
   3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
   3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
   3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
   3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
   3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
   3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
   3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
   3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
   3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
   3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
   3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
   3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
   3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
   3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
   3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
   3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
   3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
   3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
   3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
   3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
   3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
   3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
   3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
   3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
   3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
   3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
   3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
   3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
   3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
   3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
   3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
   3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
   3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
   3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
   3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
   3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
   3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
   3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
   3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
   3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
   3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
   3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
   3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
   3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
   3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
   3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
   3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
   3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
   3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
   3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
   3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
   3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
   3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
   3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
   3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
   3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
   3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
   3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
   3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
   3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
   3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
   3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
   3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
   3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
   3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
   3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
   3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
   3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
   3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
   3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
   3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
   3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
   3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
   3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
   3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
   3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
   3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
   3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
   3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
   3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
   3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
   3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
   3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
   3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
   3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
   3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
   3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
   3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
   3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
   3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
   3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
   3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
   3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
   3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
   3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
   3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
   3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
   3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
   3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
   3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
   3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
   3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
   3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
   3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
   3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
   3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
   3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
   3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
   3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
   3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
   3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
   3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
   3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
   3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
   3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
   3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
   3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
   3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
   3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
   3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
   3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
   3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
   3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
   3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
   3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
   3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
   3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
   3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
   3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
   3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
   3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
   3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
   3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
   3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
   3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
   3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
   3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
   3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
   3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
   3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
   3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
   3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
   3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
   3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
   3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
   3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
   3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
   3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
   3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
   3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
   3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
   3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
   3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
   3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
   3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
   3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
   3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
   3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
   3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
   3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
   3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
   3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
   3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
   3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
   3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
   3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
   3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
   3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
   3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
   3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
   3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
   3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
   3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
   3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
   3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
   3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
   3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
   3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
   3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
   3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
   3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
   3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
   3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
   3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
   3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
   3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
   3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
   3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
   3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
   3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
   3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
   3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
   3.647687024750926*^9}, {3.647691234750927*^9, 3.647691321150606*^9}, {
   3.64769137326585*^9, 3.64769154189065*^9}, {3.6476916345040483`*^9, 
   3.647691658878912*^9}, {3.647691738763569*^9, 3.647691879790847*^9}, {
   3.647692275977116*^9, 3.647692284004952*^9}, {3.6476923774956093`*^9, 
   3.647692400720965*^9}, {3.6476924868923283`*^9, 3.647692507706094*^9}, {
   3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
   3.647693042491057*^9}, {3.647693147977642*^9, 3.647693151678911*^9}, {
   3.64769351769904*^9, 3.647693519153916*^9}, {3.647693569733386*^9, 
   3.647693611959053*^9}, {3.647693663850806*^9, 3.647693758514917*^9}, {
   3.64769379292235*^9, 3.647693816754887*^9}, {3.647693901221629*^9, 
   3.647693930336566*^9}, {3.647694093349844*^9, 3.6476940985408697`*^9}, {
   3.647694146342588*^9, 3.6476941652147512`*^9}, {3.647694205239667*^9, 
   3.6476942386380377`*^9}, {3.647694302924613*^9, 3.647694315259536*^9}, {
   3.647694367292686*^9, 3.64769441256726*^9}, {3.647696452634214*^9, 
   3.647696474778973*^9}, {3.647696555513565*^9, 3.647696558878399*^9}, {
   3.647696602118878*^9, 3.6476966403515463`*^9}, {3.647696696460576*^9, 
   3.6476967497575197`*^9}, {3.64769899802905*^9, 3.647699012821072*^9}, {
   3.647699044382189*^9, 3.647699044461442*^9}, {3.6476994200096807`*^9, 
   3.6476994337178717`*^9}, {3.647714261616168*^9, 3.647714283862156*^9}, {
   3.6477575336997643`*^9, 3.6477575383223886`*^9}, {3.647761765498814*^9, 
   3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
   3.6477753807392607`*^9}, {3.647775479262081*^9, 3.6477755485927143`*^9}, {
   3.647775808380468*^9, 3.647775838364403*^9}, {3.647775957784511*^9, 
   3.647776066307354*^9}, {3.647779870247285*^9, 3.647779918854129*^9}, {
   3.647780903946677*^9, 3.647780912280675*^9}, 3.647781134819821*^9, 
   3.647782415944152*^9, {3.647782548959832*^9, 3.647782640074315*^9}, {
   3.647784498168517*^9, 3.647784498934869*^9}, {3.64779997550432*^9, 
   3.647799981069025*^9}, {3.647800262177231*^9, 3.647800597259658*^9}, {
   3.647803771865967*^9, 3.6478037762159863`*^9}, {3.647859948755677*^9, 
   3.647860120176441*^9}, {3.647860161594314*^9, 3.647860286625471*^9}, {
   3.647860331197873*^9, 3.647860477284067*^9}, {3.6478605735531816`*^9, 
   3.647860828045581*^9}, {3.6478610125134783`*^9, 3.6478610135197563`*^9}, {
   3.647861321467538*^9, 3.647861325857353*^9}, {3.64786136343435*^9, 
   3.647861445430983*^9}, 3.64786152399149*^9, {3.647861557359456*^9, 
   3.647861560278694*^9}, {3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
   3.647863594931385*^9, {3.6478638261458187`*^9, 3.647863827228119*^9}, {
   3.647863926585772*^9, 3.647864021851123*^9}, {3.64786464629702*^9, 
   3.647864685358674*^9}, {3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
   3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9, 
   3.647865518099777*^9}, {3.647865571246172*^9, 3.647865578621735*^9}, {
   3.647865644433311*^9, 3.647865843187324*^9}, {3.647865873225841*^9, 
   3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
   3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9, 
   3.647867721042735*^9}, {3.647867768627043*^9, 3.647867981998405*^9}, {
   3.647868088538913*^9, 3.647868222300218*^9}, {3.647868278469123*^9, 
   3.647868294496356*^9}, {3.6478699887499533`*^9, 3.647870109514369*^9}, {
   3.647870832152246*^9, 3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
   3.6478709451062803`*^9}, 3.647870998485056*^9, {3.6478710355242243`*^9, 
   3.647871062938526*^9}, {3.647876169489361*^9, 3.647876189167265*^9}, {
   3.6478768769998503`*^9, 3.647876893950849*^9}, {3.647877441900173*^9, 
   3.647877446489088*^9}, {3.647883628662147*^9, 3.647883644921157*^9}, {
   3.64788371643084*^9, 3.647883736284195*^9}, {3.647883809693227*^9, 
   3.64788382231066*^9}, {3.647884012659849*^9, 3.647884043953802*^9}, {
   3.6478857505636272`*^9, 3.647885763068488*^9}, {3.647924805613052*^9, 
   3.647924819020891*^9}, {3.647924901905093*^9, 3.647925054065391*^9}, {
   3.647926418246909*^9, 3.64792669661974*^9}, {3.64792673534398*^9, 
   3.647926758636838*^9}, {3.647928388161298*^9, 3.6479288977643557`*^9}, {
   3.6479290244403276`*^9, 3.64792917115423*^9}, {3.647929243539338*^9, 
   3.6479292455305*^9}, {3.647929296325234*^9, 3.647929349427813*^9}, 
   3.64792941421459*^9, 3.647936126951886*^9, 3.647936633448567*^9, 
   3.647936704361272*^9, {3.647945839839899*^9, 3.6479458633603067`*^9}, {
   3.647958796643118*^9, 3.647958807449328*^9}, 3.647962884141182*^9, 
   3.647962928225912*^9, {3.648014694915804*^9, 3.6480147186621933`*^9}, {
   3.6480149048038282`*^9, 3.648014908188464*^9}}],

Cell[TextData[Cell[BoxData[{
 StyleBox[
  RowBox[{"Coefficients", ";"}], "Subtitle"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   StyleBox["\[Alpha]", "Subsubtitle"], 
   StyleBox["=", "Subsubtitle"], 
   RowBox[{
    StyleBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{
        StyleBox["(", "Subsubtitle"], 
        RowBox[{
         StyleBox["\[LeftAngleBracket]", "Subsubtitle"], 
         RowBox[{
          SubscriptBox[
           SuperscriptBox[
            StyleBox["\[Psi]", "Subsubtitle"], "+"], "f"], "|", 
          SubscriptBox[
           SuperscriptBox[
            StyleBox["\[Psi]", "Subsubtitle"], "+"], "cav"]}], 
         "\[RightAngleBracket]"}], ")"}], "*"], "  ", "where", " ", Cell[
      TextData[Cell[BoxData[
       RowBox[{
        RowBox[{"|", 
         SubscriptBox[
          SuperscriptBox[
           StyleBox["\[Psi]", "Subsubtitle"], "+"], "cav"]}], 
        "\[RightAngleBracket]"}]],
       CellChangeTimes->{
        3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
         3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
         3.640087541316114*^9}, {3.640088083721599*^9, 
         3.640088149430312*^9}, {3.640088180493178*^9, 
         3.6400882088938026`*^9}, {3.640088265416357*^9, 
         3.640088319363422*^9}, {3.6400883666035013`*^9, 
         3.640088383210988*^9}, {3.64008842225105*^9, 
         3.6400887722819023`*^9}, {3.64008882509794*^9, 
         3.640089058019476*^9}, {3.640089092187613*^9, 
         3.640089094913692*^9}, {3.640089311391614*^9, 
         3.6400896225121737`*^9}, {3.640089724935087*^9, 
         3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
         3.6400903460916348`*^9, 3.6400903822568483`*^9, {
         3.6400907964246187`*^9, 3.640090831551488*^9}, 
         3.640091190796403*^9, {3.640091438280467*^9, 3.6400914387132053`*^9},
          3.640091803146288*^9, {3.640092442547858*^9, 
         3.640092578269822*^9}, {3.6400926602567577`*^9, 
         3.640092757059067*^9}, {3.640092847166564*^9, 
         3.640092883006913*^9}, {3.640092933624537*^9, 
         3.640092949068962*^9}, {3.6400932399773417`*^9, 
         3.640093243022279*^9}, {3.640093297615157*^9, 
         3.640093311701214*^9}, {3.6400937118199043`*^9, 
         3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9,
          3.640094410230538*^9}, {3.640151219646038*^9, 
         3.640151321366481*^9}, {3.640151357254397*^9, 
         3.640151403194766*^9}, {3.6401514820301313`*^9, 
         3.640151509149123*^9}, {3.6401516296741953`*^9, 
         3.6401516459747877`*^9}, {3.640151688655905*^9, 
         3.640151791150672*^9}, {3.640151849925666*^9, 3.640151928962893*^9}, 
         3.640151979932632*^9, {3.640323212350563*^9, 3.640323248401372*^9}, {
         3.640323475665069*^9, 3.64032349759245*^9}, {3.6403235438305073`*^9, 
         3.640323634673953*^9}, {3.6403238018966837`*^9, 
         3.640323847604727*^9}, {3.6403239562160683`*^9, 
         3.640324138276105*^9}, {3.640324171677096*^9, 
         3.640324194073195*^9}, {3.640324281831585*^9, 
         3.640324441456875*^9}, {3.640327407388864*^9, 
         3.640327412364046*^9}, {3.640328396591365*^9, 
         3.640328399838438*^9}, {3.640329604285799*^9, 
         3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
         3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
         3.640342676533441*^9}, {3.6403427152135353`*^9, 
         3.6403427703326387`*^9}, {3.640342814285328*^9, 
         3.6403429539271793`*^9}, {3.640342989550765*^9, 
         3.6403430285655947`*^9}, {3.640343116493602*^9, 
         3.640343118866654*^9}, {3.640343280735649*^9, 
         3.6403433333138933`*^9}, {3.640345619241873*^9, 
         3.6403456287835197`*^9}, {3.6403458899564342`*^9, 
         3.640345891015971*^9}, {3.640346550819569*^9, 
         3.640346574429592*^9}, {3.640346630665894*^9, 
         3.640346702398617*^9}, {3.640349493566263*^9, 
         3.640349495534049*^9}, {3.640350302969509*^9, 
         3.640350308104027*^9}, {3.640351123279758*^9, 
         3.640351127630843*^9}, {3.640356030163519*^9, 
         3.6403560441302977`*^9}, {3.6403606796126347`*^9, 
         3.640360732851535*^9}, {3.640407395135271*^9, 
         3.640407427179069*^9}, {3.640408217640888*^9, 
         3.640408246417222*^9}, {3.640408546997428*^9, 
         3.640408557365077*^9}, {3.6404099275463533`*^9, 
         3.6404099370780993`*^9}, {3.640413231335021*^9, 
         3.640413231629224*^9}, 3.640421857387189*^9, {3.640422407923031*^9, 
         3.640422533584588*^9}, 3.640422913023563*^9, {3.64043964943067*^9, 
         3.6404397136000977`*^9}, {3.6404397485373783`*^9, 
         3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
         3.640439813308468*^9}, {3.640440025561871*^9, 
         3.640440053810186*^9}, {3.640440093031115*^9, 
         3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
         3.640440291269535*^9}, {3.6404408892960577`*^9, 
         3.6404409209091*^9}, {3.640441153397437*^9, 3.640441313709195*^9}, {
         3.6404414022438507`*^9, 3.6404415528954277`*^9}, {
         3.6404417049965887`*^9, 3.640441779154496*^9}, {3.640441865329969*^9,
          3.640441938612439*^9}, {3.640442044024189*^9, 
         3.640442131665127*^9}, {3.640442185163682*^9, 
         3.640442188962772*^9}, {3.64044228715943*^9, 3.640442289790567*^9}, {
         3.640442410362401*^9, 3.640442415018099*^9}, {3.640444737543428*^9, 
         3.640444745111373*^9}, 3.640444830967369*^9, {3.64044492846041*^9, 
         3.6404449310511923`*^9}, {3.640492787907031*^9, 
         3.640492789437272*^9}, {3.640493138988173*^9, 
         3.6404931717758303`*^9}, {3.640493381220078*^9, 
         3.640493385923009*^9}, {3.64049366486891*^9, 3.640493667316763*^9}, {
         3.640494568086972*^9, 3.640494571197248*^9}, {3.6404949148864393`*^9,
          3.640494938919001*^9}, {3.640496287468316*^9, 
         3.640496289460692*^9}, {3.640496406344893*^9, 
         3.640496409591893*^9}, {3.640498531447298*^9, 
         3.6404985661801662`*^9}, 3.640499368393695*^9, {
         3.6404994653267384`*^9, 3.640499482044532*^9}, {3.64050027811838*^9, 
         3.640500396951954*^9}, {3.640501123135273*^9, 
         3.640501126058663*^9}, {3.6406830542266617`*^9, 
         3.640683090726789*^9}, {3.640683153287476*^9, 
         3.640683219187654*^9}, {3.640683275420353*^9, 
         3.640683383028058*^9}, {3.640683425073345*^9, 
         3.640683661666362*^9}, {3.640684543524851*^9, 
         3.6406845463230877`*^9}, 3.640688538270524*^9, {3.640688723207336*^9,
          3.640688729871798*^9}, {3.640689028942816*^9, 
         3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
         3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9,
          3.640689658200015*^9}, {3.640690878271748*^9, 
         3.640690882679618*^9}, {3.640693276415449*^9, 
         3.6406932801737347`*^9}, 3.640696417051209*^9, 
         3.640697176088356*^9, {3.6406978890723553`*^9, 
         3.64069791414606*^9}, {3.640699098228567*^9, 
         3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
         3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
         3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
         3.640703144850277*^9}, {3.6407046899430647`*^9, 
         3.6407047095959597`*^9}, 3.6407047488009863`*^9, {
         3.640707236368113*^9, 3.640707241575349*^9}, {3.640712728813134*^9, 
         3.640712733790956*^9}, {3.640712777961586*^9, 
         3.640712780811143*^9}, {3.640713032537368*^9, 
         3.640713047648019*^9}, {3.640713768255807*^9, 
         3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
         3.641058073982489*^9}, {3.641060419581397*^9, 
         3.6410605097188396`*^9}, {3.641119167468944*^9, 
         3.641119478403852*^9}, {3.641119529727949*^9, 
         3.641119600942033*^9}, {3.641119642576909*^9, 
         3.641119649448848*^9}, {3.6411197944934807`*^9, 
         3.641119797812265*^9}, {3.6411199437981863`*^9, 
         3.641119983027975*^9}, 3.641120186143943*^9, 
         3.6411269362889166`*^9, {3.6411276181577597`*^9, 
         3.6411276217278557`*^9}, {3.641274565858222*^9, 
         3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
         3.641809578741427*^9}, {3.641810002684461*^9, 
         3.6418100054946127`*^9}, 3.6418141643076563`*^9, 
         3.6418142633945303`*^9, {3.641814312278936*^9, 
         3.641814325685405*^9}, {3.641814360033424*^9, 
         3.641814424308531*^9}, {3.641814467849999*^9, 
         3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
         3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
         3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9,
          3.6419996233628197`*^9}, {3.641999678754651*^9, 
         3.641999969328455*^9}, {3.642000047356504*^9, 
         3.642000213418598*^9}, {3.642000253704338*^9, 
         3.642000280847972*^9}, {3.6420008823016787`*^9, 
         3.6420008933992577`*^9}, {3.6420010046417723`*^9, 
         3.642001045288128*^9}, {3.642002189974247*^9, 3.64200219047781*^9}, {
         3.642132926673203*^9, 3.642132932884635*^9}, {3.64213358091973*^9, 
         3.642133595664506*^9}, {3.6421358162213*^9, 3.64213582747924*^9}, {
         3.642169129109674*^9, 3.642169191717904*^9}, {3.645165192413422*^9, 
         3.645165194657715*^9}, {3.645165270077726*^9, 
         3.6451652704527063`*^9}, {3.6451657246881857`*^9, 
         3.645165732679158*^9}, 3.645173518361652*^9, {3.645803616561123*^9, 
         3.645803740140121*^9}, 3.645850717377698*^9, {3.645875283257161*^9, 
         3.645875328770471*^9}, {3.645882261264628*^9, 
         3.645882278884534*^9}, {3.64724879990495*^9, 3.647248986695385*^9}, {
         3.647249023888973*^9, 3.647249027519455*^9}, 3.64725541273592*^9, {
         3.647256233468581*^9, 3.647256235971046*^9}, {3.647259881710075*^9, 
         3.647259883182898*^9}, {3.647259928799778*^9, 
         3.647260078959228*^9}, {3.647260127971437*^9, 
         3.647260207772595*^9}, {3.647260239524378*^9, 
         3.647260495135631*^9}, {3.647260574766601*^9, 3.64726058428588*^9}, 
         3.647260740764635*^9, {3.647260783301799*^9, 
         3.6472607869418573`*^9}, {3.6472608282552547`*^9, 
         3.647260843620864*^9}, {3.647260958954906*^9, 3.647260987159368*^9}, 
         3.647261040746306*^9, {3.647261548531415*^9, 3.647261549146183*^9}, {
         3.6472615876747313`*^9, 3.64726162638046*^9}, {3.647261709158166*^9, 
         3.647261734341584*^9}, {3.6472621145818567`*^9, 
         3.647262117181835*^9}, {3.647262319075095*^9, 
         3.6472623194399967`*^9}, {3.6472623687042*^9, 
         3.6472624500903797`*^9}, {3.647262493796319*^9, 
         3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
         3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
         3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
         3.647263465515214*^9}, {3.6472635260921803`*^9, 
         3.64726354013997*^9}, {3.647263575094921*^9, 3.647263576109776*^9}, {
         3.647263659591007*^9, 3.6472636634470787`*^9}, {3.647263838075245*^9,
          3.647263864865608*^9}, {3.6472643228426247`*^9, 
         3.647264331603224*^9}, {3.6472663610622787`*^9, 
         3.647266389191556*^9}, {3.647266476490365*^9, 
         3.647266505497534*^9}, {3.647324727184711*^9, 
         3.647324727550065*^9}, {3.647324902730777*^9, 
         3.647324957299815*^9}, {3.647325048141262*^9, 
         3.647325060151023*^9}, {3.6473250996221533`*^9, 
         3.6473251292381907`*^9}, {3.647325349298593*^9, 
         3.647325361538355*^9}, {3.647325417803423*^9, 
         3.647325454259454*^9}, {3.64732551002905*^9, 3.647325523661715*^9}, {
         3.6473259210857363`*^9, 3.6473259239710827`*^9}, 
         3.647326235193272*^9, {3.647326368932384*^9, 3.647326444413612*^9}, 
         3.64734324067127*^9, {3.64734327818681*^9, 3.647343284969792*^9}, {
         3.6473433307302713`*^9, 3.647343342928673*^9}, {3.647343418979788*^9,
          3.6473434904608793`*^9}, {3.647343659986459*^9, 
         3.647343671329027*^9}, {3.647343757472425*^9, 
         3.647343804347169*^9}, {3.64734778634457*^9, 
         3.6473478066248627`*^9}, {3.647348438641715*^9, 
         3.647348439002862*^9}, {3.647348701361496*^9, 
         3.647348703359918*^9}, {3.647349196440936*^9, 3.6473492600668*^9}, {
         3.647349346242103*^9, 3.647349617521294*^9}, {3.6473496563935337`*^9,
          3.647349714730277*^9}, {3.647349872517912*^9, 
         3.64734998496693*^9}, {3.647350649090509*^9, 3.647350649704565*^9}, 
         3.6473506865229053`*^9, {3.647350728322268*^9, 
         3.647350728434432*^9}, {3.647350765918351*^9, 
         3.647350797029217*^9}, {3.647352100307438*^9, 
         3.647352115604608*^9}, {3.647353190845622*^9, 
         3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
         3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
         3.6474072230417433`*^9}, {3.647407475874984*^9, 
         3.64740747605585*^9}, {3.6474077959420347`*^9, 
         3.647407796467671*^9}, {3.647410818615671*^9, 
         3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
         3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
         3.647411142937232*^9, 3.6474111958489523`*^9}, 
         3.647411392488638*^9, {3.6474114278087587`*^9, 
         3.647411438984126*^9}, {3.647411880635501*^9, 
         3.647411985188018*^9}, {3.647412045030602*^9, 
         3.647412057732931*^9}, {3.647412089597514*^9, 
         3.6474120985980177`*^9}, {3.647412148399612*^9, 
         3.647412183003812*^9}, {3.647578179053068*^9, 
         3.647578196498385*^9}, {3.647578375591305*^9, 
         3.647578427103228*^9}, {3.647578638932147*^9, 
         3.6475786458111877`*^9}, {3.647579023808158*^9, 
         3.647579027537475*^9}, {3.6475791618246937`*^9, 
         3.647579164276421*^9}, {3.6475792085253973`*^9, 
         3.647579330396793*^9}, {3.6475795424826813`*^9, 
         3.647579567847372*^9}, {3.647580167724124*^9, 
         3.647580169442935*^9}, {3.6475802265005903`*^9, 
         3.647580244081678*^9}, {3.647580483231619*^9, 
         3.647580512801543*^9}, {3.647581498072332*^9, 
         3.647581537208001*^9}, {3.6475818441985893`*^9, 
         3.6475818469406233`*^9}, {3.647581885055641*^9, 
         3.6475818968760033`*^9}, {3.64758201192668*^9, 
         3.64758214316774*^9}, {3.647582275555728*^9, 
         3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
         3.6475823763161297`*^9}, {3.647582420718264*^9, 
         3.647582433715958*^9}, {3.647582525879525*^9, 
         3.647582644863915*^9}, {3.647582676377948*^9, 
         3.647582748161118*^9}, {3.647582783420821*^9, 
         3.6475827854673443`*^9}, 3.647582926982192*^9, 
         3.647582961599565*^9, {3.6475992636549397`*^9, 
         3.647599279117385*^9}, {3.647600074211872*^9, 
         3.647600074771022*^9}, {3.6476036117023077`*^9, 
         3.6476037355102053`*^9}, {3.647603783885644*^9, 
         3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
         3.647603979084262*^9, 3.6476039926131372`*^9}, {
         3.6476042429193163`*^9, 3.647604271887816*^9}, {
         3.6476043145924053`*^9, 3.647604356587678*^9}, {3.647604392937366*^9,
          3.6476044089768476`*^9}, {3.647604572692894*^9, 
         3.647604574493541*^9}, {3.647604605581403*^9, 
         3.647604609632832*^9}, {3.647604810375839*^9, 
         3.647604883986072*^9}, {3.6476061656139603`*^9, 
         3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
         3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
         3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
         3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
         3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9,
          3.647607742737471*^9}, {3.647608670944223*^9, 
         3.6476086894649754`*^9}, {3.647608781690549*^9, 
         3.647608830843248*^9}, {3.6476088716692343`*^9, 
         3.64760894073202*^9}, {3.647609187922697*^9, 
         3.6476092010087843`*^9}, {3.6476092982601957`*^9, 
         3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
         3.64761272621423*^9}, {3.6476127894641733`*^9, 
         3.6476128265406227`*^9}, {3.647612927400532*^9, 
         3.647612929470848*^9}, {3.647612964335791*^9, 
         3.647612968967502*^9}, {3.6476130318159122`*^9, 
         3.647613081326107*^9}, {3.6476131788325453`*^9, 
         3.647613203005727*^9}, {3.647613249559024*^9, 
         3.6476132649493027`*^9}, 3.6476136329351273`*^9, {
         3.647613801254714*^9, 3.6476138049266653`*^9}, {3.647614750323366*^9,
          3.647614789118675*^9}, 3.647616869418392*^9, {3.647616966960718*^9, 
         3.647616968934132*^9}, {3.647622422897066*^9, 
         3.6476224656670732`*^9}, {3.647622548543459*^9, 
         3.647622572472526*^9}, {3.647623201690445*^9, 
         3.647623226624267*^9}, {3.6476236166384172`*^9, 
         3.6476236598912687`*^9}, {3.647623768777012*^9, 
         3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
         3.6476251730572777`*^9, 3.6476251784308167`*^9}, {
         3.6476252658887672`*^9, 3.647625286321814*^9}, {3.647662148759594*^9,
          3.647662160222172*^9}, 3.647667690630967*^9, {3.647668103933649*^9, 
         3.647668129669112*^9}, 3.6476681609484873`*^9, {3.647668281126472*^9,
          3.647668346778545*^9}, {3.647668408937497*^9, 
         3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
         3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
         3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
         3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
         3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
         3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
         3.647680280589512*^9}, {3.647680322939959*^9, 
         3.6476804283559504`*^9}, {3.647680487453442*^9, 
         3.64768075432823*^9}, {3.6476809401568317`*^9, 
         3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
         3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
         3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
         3.6476822553137913`*^9, 3.647682347476534*^9}, {
         3.6476823829080963`*^9, 3.647682392310923*^9}, {3.64768243123365*^9, 
         3.647682437487195*^9}, {3.647682512108536*^9, 
         3.647682523200955*^9}, {3.647682728850999*^9, 
         3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
         3.6476829242564087`*^9, 3.6476829408897543`*^9}, {
         3.647683044754869*^9, 3.647683058193582*^9}, {3.647683092563594*^9, 
         3.6476831276264267`*^9}, {3.6476832639656687`*^9, 
         3.647683294973076*^9}, {3.6476834039750957`*^9, 
         3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
         3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
         3.647687024750926*^9}, {3.647691234750927*^9, 
         3.647691321150606*^9}, {3.64769137326585*^9, 3.64769154189065*^9}, {
         3.6476916345040483`*^9, 3.647691658878912*^9}, {3.647691738763569*^9,
          3.647691879790847*^9}, {3.647692275977116*^9, 
         3.647692284004952*^9}, {3.6476923774956093`*^9, 
         3.647692400720965*^9}, {3.6476924868923283`*^9, 
         3.647692507706094*^9}, {3.647692656586898*^9, 
         3.647692756290557*^9}, {3.647693014075165*^9, 
         3.647693042491057*^9}, {3.647693147977642*^9, 
         3.647693151678911*^9}, {3.64769351769904*^9, 3.647693519153916*^9}, {
         3.647693569733386*^9, 3.647693611959053*^9}, {3.647693663850806*^9, 
         3.647693758514917*^9}, {3.64769379292235*^9, 3.647693816754887*^9}, {
         3.647693901221629*^9, 3.647693930336566*^9}, {3.647694093349844*^9, 
         3.6476940985408697`*^9}, {3.647694146342588*^9, 
         3.6476941652147512`*^9}, {3.647694205239667*^9, 
         3.6476942386380377`*^9}, {3.647694302924613*^9, 
         3.647694315259536*^9}, {3.647694367292686*^9, 3.64769441256726*^9}, {
         3.647696452634214*^9, 3.647696474778973*^9}, {3.647696555513565*^9, 
         3.647696558878399*^9}, {3.647696602118878*^9, 
         3.6476966403515463`*^9}, {3.647696696460576*^9, 
         3.6476967497575197`*^9}, {3.64769899802905*^9, 
         3.647699012821072*^9}, {3.647699044382189*^9, 
         3.647699044461442*^9}, {3.6476994200096807`*^9, 
         3.6476994337178717`*^9}, {3.647714261616168*^9, 
         3.647714283862156*^9}, {3.6477575336997643`*^9, 
         3.6477575383223886`*^9}, {3.647761765498814*^9, 
         3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
         3.6477753807392607`*^9}, {3.647775479262081*^9, 
         3.6477755485927143`*^9}, {3.647775808380468*^9, 
         3.647775838364403*^9}, {3.647775957784511*^9, 
         3.647776066307354*^9}, {3.647779870247285*^9, 
         3.647779918854129*^9}, {3.647780903946677*^9, 3.647780912280675*^9}, 
         3.647781134819821*^9, 3.647782415944152*^9, {3.647782548959832*^9, 
         3.647782640074315*^9}, {3.647784498168517*^9, 
         3.647784498934869*^9}, {3.64779997550432*^9, 3.647799981069025*^9}, {
         3.647800262177231*^9, 3.647800597259658*^9}, {3.647803771865967*^9, 
         3.6478037762159863`*^9}, {3.647859948755677*^9, 
         3.647860120176441*^9}, {3.647860161594314*^9, 
         3.647860286625471*^9}, {3.647860331197873*^9, 
         3.647860477284067*^9}, {3.6478605735531816`*^9, 
         3.647860828045581*^9}, {3.6478610125134783`*^9, 
         3.6478610135197563`*^9}, {3.647861321467538*^9, 
         3.647861325857353*^9}, {3.64786136343435*^9, 3.647861445430983*^9}, 
         3.64786152399149*^9, {3.647861557359456*^9, 3.647861560278694*^9}, {
         3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
         3.647863594931385*^9, {3.6478638261458187`*^9, 
         3.647863827228119*^9}, {3.647863926585772*^9, 
         3.647864021851123*^9}, {3.64786464629702*^9, 3.647864685358674*^9}, {
         3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
         3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9,
          3.647865518099777*^9}, {3.647865571246172*^9, 
         3.647865578621735*^9}, {3.647865644433311*^9, 
         3.647865843187324*^9}, {3.647865873225841*^9, 
         3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
         3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9,
          3.647867721042735*^9}, {3.647867768627043*^9, 
         3.647867981998405*^9}, {3.647868088538913*^9, 
         3.647868222300218*^9}, {3.647868278469123*^9, 
         3.647868294496356*^9}, {3.6478699887499533`*^9, 
         3.647870109514369*^9}, {3.647870832152246*^9, 
         3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
         3.6478709451062803`*^9}, 3.647870998485056*^9, {
         3.6478710355242243`*^9, 3.647871062938526*^9}, {3.647876169489361*^9,
          3.647876189167265*^9}, {3.6478768769998503`*^9, 
         3.647876893950849*^9}, {3.647877441900173*^9, 
         3.647877446489088*^9}, {3.647883628662147*^9, 
         3.647883644921157*^9}, {3.64788371643084*^9, 3.647883736284195*^9}, {
         3.647883809693227*^9, 3.64788382231066*^9}, {3.647884012659849*^9, 
         3.647884043953802*^9}, {3.6478857505636272`*^9, 
         3.647885763068488*^9}, {3.647924805613052*^9, 
         3.647924819020891*^9}, {3.647924901905093*^9, 
         3.647925054065391*^9}, {3.647926418246909*^9, 3.64792669661974*^9}, {
         3.64792673534398*^9, 3.647926758636838*^9}, {3.647928388161298*^9, 
         3.6479284214803534`*^9}}]]], "is", " ", "a", " ", "right"}], 
     "Subsubtitle"], 
    StyleBox["-", "Subsubtitle"], 
    RowBox[{
     StyleBox["propagating", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["Gaussian", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["beam", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["with", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["wavefront", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["radius", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox[Cell[TextData[Cell[BoxData[
       FormBox[
        RowBox[{
         RowBox[{
          SubscriptBox["R", "cav"], "=", 
          RowBox[{"-", 
           RowBox[{"|", 
            SubscriptBox["R", "HT"], "|"}]}]}], ","}], TraditionalForm]]]]], 
      "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["a", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["spot", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["size", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox[Cell[TextData[Cell[BoxData[
       FormBox[
        RowBox[{"w", "=", 
         SubscriptBox["w", "cav"]}], TraditionalForm]]]]], "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["and", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["an", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["angle", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox[
      RowBox[{Cell[TextData[Cell[BoxData[
        FormBox[
         SubscriptBox["\[Theta]", "cav"], TraditionalForm]]]]], 
       StyleBox[".", "Subsubtitle"], 
       StyleBox[" ", "Subsubtitle"], 
       StyleBox["The", "Subsubtitle"]}], "Text"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["Cavity", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["mode", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["also", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["includes", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["the", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox[
      SubscriptBox["k", "f"], "Subsubtitle"], 
     StyleBox[
      SubscriptBox["\[CapitalDelta]l", "cav"], "Subsubtitle"], 
     StyleBox[
      RowBox[{"(", 
       SubscriptBox["\[Theta]", "c"], ")"}], "Subsubtitle"], 
     StyleBox["phase", "Subsubtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox["factor", "Subsubtitle"]}]}]}], 
  StyleBox[" ", "Text"], 
  StyleBox[";", "Text"]}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{"\[Beta]", "=", 
    RowBox[{
     RowBox[{
      RowBox[{"\[LeftAngleBracket]", 
       RowBox[{
        SubscriptBox[
         SuperscriptBox[
          StyleBox["\[Psi]", "Subsubtitle"], "-"], "f"], "|", 
        SubscriptBox[
         StyleBox["\[Psi]", "Subsubtitle"], "r"]}], "\[RightAngleBracket]"}], 
      " ", "where", " ", Cell[TextData[Cell[BoxData[
       RowBox[{
        RowBox[{"|", 
         SubscriptBox[
          StyleBox["\[Psi]", "Subsubtitle"], "r"]}], "\[RightAngleBracket]"}]],
       CellChangeTimes->{
        3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
         3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
         3.640087541316114*^9}, {3.640088083721599*^9, 
         3.640088149430312*^9}, {3.640088180493178*^9, 
         3.6400882088938026`*^9}, {3.640088265416357*^9, 
         3.640088319363422*^9}, {3.6400883666035013`*^9, 
         3.640088383210988*^9}, {3.64008842225105*^9, 
         3.6400887722819023`*^9}, {3.64008882509794*^9, 
         3.640089058019476*^9}, {3.640089092187613*^9, 
         3.640089094913692*^9}, {3.640089311391614*^9, 
         3.6400896225121737`*^9}, {3.640089724935087*^9, 
         3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
         3.6400903460916348`*^9, 3.6400903822568483`*^9, {
         3.6400907964246187`*^9, 3.640090831551488*^9}, 3.640091190796403*^9, 
         {3.640091438280467*^9, 3.6400914387132053`*^9}, 
         3.640091803146288*^9, {3.640092442547858*^9, 3.640092578269822*^9}, {
         3.6400926602567577`*^9, 3.640092757059067*^9}, {3.640092847166564*^9,
          3.640092883006913*^9}, {3.640092933624537*^9, 
         3.640092949068962*^9}, {3.6400932399773417`*^9, 
         3.640093243022279*^9}, {3.640093297615157*^9, 
         3.640093311701214*^9}, {3.6400937118199043`*^9, 
         3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9,
          3.640094410230538*^9}, {3.640151219646038*^9, 
         3.640151321366481*^9}, {3.640151357254397*^9, 
         3.640151403194766*^9}, {3.6401514820301313`*^9, 
         3.640151509149123*^9}, {3.6401516296741953`*^9, 
         3.6401516459747877`*^9}, {3.640151688655905*^9, 
         3.640151791150672*^9}, {3.640151849925666*^9, 3.640151928962893*^9}, 
         3.640151979932632*^9, {3.640323212350563*^9, 3.640323248401372*^9}, {
         3.640323475665069*^9, 3.64032349759245*^9}, {3.6403235438305073`*^9, 
         3.640323634673953*^9}, {3.6403238018966837`*^9, 
         3.640323847604727*^9}, {3.6403239562160683`*^9, 
         3.640324138276105*^9}, {3.640324171677096*^9, 
         3.640324194073195*^9}, {3.640324281831585*^9, 
         3.640324441456875*^9}, {3.640327407388864*^9, 
         3.640327412364046*^9}, {3.640328396591365*^9, 
         3.640328399838438*^9}, {3.640329604285799*^9, 
         3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
         3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
         3.640342676533441*^9}, {3.6403427152135353`*^9, 
         3.6403427703326387`*^9}, {3.640342814285328*^9, 
         3.6403429539271793`*^9}, {3.640342989550765*^9, 
         3.6403430285655947`*^9}, {3.640343116493602*^9, 
         3.640343118866654*^9}, {3.640343280735649*^9, 
         3.6403433333138933`*^9}, {3.640345619241873*^9, 
         3.6403456287835197`*^9}, {3.6403458899564342`*^9, 
         3.640345891015971*^9}, {3.640346550819569*^9, 
         3.640346574429592*^9}, {3.640346630665894*^9, 
         3.640346702398617*^9}, {3.640349493566263*^9, 
         3.640349495534049*^9}, {3.640350302969509*^9, 
         3.640350308104027*^9}, {3.640351123279758*^9, 
         3.640351127630843*^9}, {3.640356030163519*^9, 
         3.6403560441302977`*^9}, {3.6403606796126347`*^9, 
         3.640360732851535*^9}, {3.640407395135271*^9, 
         3.640407427179069*^9}, {3.640408217640888*^9, 
         3.640408246417222*^9}, {3.640408546997428*^9, 
         3.640408557365077*^9}, {3.6404099275463533`*^9, 
         3.6404099370780993`*^9}, {3.640413231335021*^9, 
         3.640413231629224*^9}, 3.640421857387189*^9, {3.640422407923031*^9, 
         3.640422533584588*^9}, 3.640422913023563*^9, {3.64043964943067*^9, 
         3.6404397136000977`*^9}, {3.6404397485373783`*^9, 
         3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
         3.640439813308468*^9}, {3.640440025561871*^9, 
         3.640440053810186*^9}, {3.640440093031115*^9, 
         3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
         3.640440291269535*^9}, {3.6404408892960577`*^9, 
         3.6404409209091*^9}, {3.640441153397437*^9, 3.640441313709195*^9}, {
         3.6404414022438507`*^9, 3.6404415528954277`*^9}, {
         3.6404417049965887`*^9, 3.640441779154496*^9}, {3.640441865329969*^9,
          3.640441938612439*^9}, {3.640442044024189*^9, 
         3.640442131665127*^9}, {3.640442185163682*^9, 
         3.640442188962772*^9}, {3.64044228715943*^9, 3.640442289790567*^9}, {
         3.640442410362401*^9, 3.640442415018099*^9}, {3.640444737543428*^9, 
         3.640444745111373*^9}, 3.640444830967369*^9, {3.64044492846041*^9, 
         3.6404449310511923`*^9}, {3.640492787907031*^9, 
         3.640492789437272*^9}, {3.640493138988173*^9, 
         3.6404931717758303`*^9}, {3.640493381220078*^9, 
         3.640493385923009*^9}, {3.64049366486891*^9, 3.640493667316763*^9}, {
         3.640494568086972*^9, 3.640494571197248*^9}, {3.6404949148864393`*^9,
          3.640494938919001*^9}, {3.640496287468316*^9, 
         3.640496289460692*^9}, {3.640496406344893*^9, 
         3.640496409591893*^9}, {3.640498531447298*^9, 
         3.6404985661801662`*^9}, 3.640499368393695*^9, {
         3.6404994653267384`*^9, 3.640499482044532*^9}, {3.64050027811838*^9, 
         3.640500396951954*^9}, {3.640501123135273*^9, 
         3.640501126058663*^9}, {3.6406830542266617`*^9, 
         3.640683090726789*^9}, {3.640683153287476*^9, 
         3.640683219187654*^9}, {3.640683275420353*^9, 
         3.640683383028058*^9}, {3.640683425073345*^9, 
         3.640683661666362*^9}, {3.640684543524851*^9, 
         3.6406845463230877`*^9}, 3.640688538270524*^9, {3.640688723207336*^9,
          3.640688729871798*^9}, {3.640689028942816*^9, 
         3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
         3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9,
          3.640689658200015*^9}, {3.640690878271748*^9, 
         3.640690882679618*^9}, {3.640693276415449*^9, 
         3.6406932801737347`*^9}, 3.640696417051209*^9, 
         3.640697176088356*^9, {3.6406978890723553`*^9, 
         3.64069791414606*^9}, {3.640699098228567*^9, 
         3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
         3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
         3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
         3.640703144850277*^9}, {3.6407046899430647`*^9, 
         3.6407047095959597`*^9}, 3.6407047488009863`*^9, {
         3.640707236368113*^9, 3.640707241575349*^9}, {3.640712728813134*^9, 
         3.640712733790956*^9}, {3.640712777961586*^9, 
         3.640712780811143*^9}, {3.640713032537368*^9, 
         3.640713047648019*^9}, {3.640713768255807*^9, 
         3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
         3.641058073982489*^9}, {3.641060419581397*^9, 
         3.6410605097188396`*^9}, {3.641119167468944*^9, 
         3.641119478403852*^9}, {3.641119529727949*^9, 
         3.641119600942033*^9}, {3.641119642576909*^9, 
         3.641119649448848*^9}, {3.6411197944934807`*^9, 
         3.641119797812265*^9}, {3.6411199437981863`*^9, 
         3.641119983027975*^9}, 3.641120186143943*^9, 
         3.6411269362889166`*^9, {3.6411276181577597`*^9, 
         3.6411276217278557`*^9}, {3.641274565858222*^9, 
         3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
         3.641809578741427*^9}, {3.641810002684461*^9, 
         3.6418100054946127`*^9}, 3.6418141643076563`*^9, 
         3.6418142633945303`*^9, {3.641814312278936*^9, 3.641814325685405*^9},
          {3.641814360033424*^9, 3.641814424308531*^9}, {3.641814467849999*^9,
          3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
         3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
         3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9,
          3.6419996233628197`*^9}, {3.641999678754651*^9, 
         3.641999969328455*^9}, {3.642000047356504*^9, 
         3.642000213418598*^9}, {3.642000253704338*^9, 
         3.642000280847972*^9}, {3.6420008823016787`*^9, 
         3.6420008933992577`*^9}, {3.6420010046417723`*^9, 
         3.642001045288128*^9}, {3.642002189974247*^9, 3.64200219047781*^9}, {
         3.642132926673203*^9, 3.642132932884635*^9}, {3.64213358091973*^9, 
         3.642133595664506*^9}, {3.6421358162213*^9, 3.64213582747924*^9}, {
         3.642169129109674*^9, 3.642169191717904*^9}, {3.645165192413422*^9, 
         3.645165194657715*^9}, {3.645165270077726*^9, 
         3.6451652704527063`*^9}, {3.6451657246881857`*^9, 
         3.645165732679158*^9}, 3.645173518361652*^9, {3.645803616561123*^9, 
         3.645803740140121*^9}, 3.645850717377698*^9, {3.645875283257161*^9, 
         3.645875328770471*^9}, {3.645882261264628*^9, 
         3.645882278884534*^9}, {3.64724879990495*^9, 3.647248986695385*^9}, {
         3.647249023888973*^9, 3.647249027519455*^9}, 3.64725541273592*^9, {
         3.647256233468581*^9, 3.647256235971046*^9}, {3.647259881710075*^9, 
         3.647259883182898*^9}, {3.647259928799778*^9, 
         3.647260078959228*^9}, {3.647260127971437*^9, 
         3.647260207772595*^9}, {3.647260239524378*^9, 
         3.647260495135631*^9}, {3.647260574766601*^9, 3.64726058428588*^9}, 
         3.647260740764635*^9, {3.647260783301799*^9, 
         3.6472607869418573`*^9}, {3.6472608282552547`*^9, 
         3.647260843620864*^9}, {3.647260958954906*^9, 3.647260987159368*^9}, 
         3.647261040746306*^9, {3.647261548531415*^9, 3.647261549146183*^9}, {
         3.6472615876747313`*^9, 3.64726162638046*^9}, {3.647261709158166*^9, 
         3.647261734341584*^9}, {3.6472621145818567`*^9, 
         3.647262117181835*^9}, {3.647262319075095*^9, 
         3.6472623194399967`*^9}, {3.6472623687042*^9, 
         3.6472624500903797`*^9}, {3.647262493796319*^9, 
         3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
         3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
         3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
         3.647263465515214*^9}, {3.6472635260921803`*^9, 
         3.64726354013997*^9}, {3.647263575094921*^9, 3.647263576109776*^9}, {
         3.647263659591007*^9, 3.6472636634470787`*^9}, {3.647263838075245*^9,
          3.647263864865608*^9}, {3.6472643228426247`*^9, 
         3.647264331603224*^9}, {3.6472663610622787`*^9, 
         3.647266389191556*^9}, {3.647266476490365*^9, 
         3.647266505497534*^9}, {3.647324727184711*^9, 
         3.647324727550065*^9}, {3.647324902730777*^9, 
         3.647324957299815*^9}, {3.647325048141262*^9, 
         3.647325060151023*^9}, {3.6473250996221533`*^9, 
         3.6473251292381907`*^9}, {3.647325349298593*^9, 
         3.647325361538355*^9}, {3.647325417803423*^9, 
         3.647325454259454*^9}, {3.64732551002905*^9, 3.647325523661715*^9}, {
         3.6473259210857363`*^9, 3.6473259239710827`*^9}, 
         3.647326235193272*^9, {3.647326368932384*^9, 3.647326444413612*^9}, 
         3.64734324067127*^9, {3.64734327818681*^9, 3.647343284969792*^9}, {
         3.6473433307302713`*^9, 3.647343342928673*^9}, {3.647343418979788*^9,
          3.6473434904608793`*^9}, {3.647343659986459*^9, 
         3.647343671329027*^9}, {3.647343757472425*^9, 
         3.647343804347169*^9}, {3.64734778634457*^9, 
         3.6473478066248627`*^9}, {3.647348438641715*^9, 
         3.647348439002862*^9}, {3.647348701361496*^9, 
         3.647348703359918*^9}, {3.647349196440936*^9, 3.6473492600668*^9}, {
         3.647349346242103*^9, 3.647349617521294*^9}, {3.6473496563935337`*^9,
          3.647349714730277*^9}, {3.647349872517912*^9, 
         3.64734998496693*^9}, {3.647350649090509*^9, 3.647350649704565*^9}, 
         3.6473506865229053`*^9, {3.647350728322268*^9, 
         3.647350728434432*^9}, {3.647350765918351*^9, 
         3.647350797029217*^9}, {3.647352100307438*^9, 
         3.647352115604608*^9}, {3.647353190845622*^9, 
         3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
         3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
         3.6474072230417433`*^9}, {3.647407475874984*^9, 
         3.64740747605585*^9}, {3.6474077959420347`*^9, 
         3.647407796467671*^9}, {3.647410818615671*^9, 
         3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
         3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
         3.647411142937232*^9, 3.6474111958489523`*^9}, 
         3.647411392488638*^9, {3.6474114278087587`*^9, 
         3.647411438984126*^9}, {3.647411880635501*^9, 
         3.647411985188018*^9}, {3.647412045030602*^9, 
         3.647412057732931*^9}, {3.647412089597514*^9, 
         3.6474120985980177`*^9}, {3.647412148399612*^9, 
         3.647412183003812*^9}, {3.647578179053068*^9, 
         3.647578196498385*^9}, {3.647578375591305*^9, 
         3.647578427103228*^9}, {3.647578638932147*^9, 
         3.6475786458111877`*^9}, {3.647579023808158*^9, 
         3.647579027537475*^9}, {3.6475791618246937`*^9, 
         3.647579164276421*^9}, {3.6475792085253973`*^9, 
         3.647579330396793*^9}, {3.6475795424826813`*^9, 
         3.647579567847372*^9}, {3.647580167724124*^9, 
         3.647580169442935*^9}, {3.6475802265005903`*^9, 
         3.647580244081678*^9}, {3.647580483231619*^9, 
         3.647580512801543*^9}, {3.647581498072332*^9, 
         3.647581537208001*^9}, {3.6475818441985893`*^9, 
         3.6475818469406233`*^9}, {3.647581885055641*^9, 
         3.6475818968760033`*^9}, {3.64758201192668*^9, 
         3.64758214316774*^9}, {3.647582275555728*^9, 
         3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
         3.6475823763161297`*^9}, {3.647582420718264*^9, 
         3.647582433715958*^9}, {3.647582525879525*^9, 
         3.647582644863915*^9}, {3.647582676377948*^9, 
         3.647582748161118*^9}, {3.647582783420821*^9, 
         3.6475827854673443`*^9}, 3.647582926982192*^9, 
         3.647582961599565*^9, {3.6475992636549397`*^9, 
         3.647599279117385*^9}, {3.647600074211872*^9, 
         3.647600074771022*^9}, {3.6476036117023077`*^9, 
         3.6476037355102053`*^9}, {3.647603783885644*^9, 
         3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
         3.647603979084262*^9, 3.6476039926131372`*^9}, {
         3.6476042429193163`*^9, 3.647604271887816*^9}, {
         3.6476043145924053`*^9, 3.647604356587678*^9}, {3.647604392937366*^9,
          3.6476044089768476`*^9}, {3.647604572692894*^9, 
         3.647604574493541*^9}, {3.647604605581403*^9, 
         3.647604609632832*^9}, {3.647604810375839*^9, 
         3.647604883986072*^9}, {3.6476061656139603`*^9, 
         3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
         3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
         3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
         3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
         3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9,
          3.647607742737471*^9}, {3.647608670944223*^9, 
         3.6476086894649754`*^9}, {3.647608781690549*^9, 
         3.647608830843248*^9}, {3.6476088716692343`*^9, 
         3.64760894073202*^9}, {3.647609187922697*^9, 
         3.6476092010087843`*^9}, {3.6476092982601957`*^9, 
         3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
         3.64761272621423*^9}, {3.6476127894641733`*^9, 
         3.6476128265406227`*^9}, {3.647612927400532*^9, 
         3.647612929470848*^9}, {3.647612964335791*^9, 
         3.647612968967502*^9}, {3.6476130318159122`*^9, 
         3.647613081326107*^9}, {3.6476131788325453`*^9, 
         3.647613203005727*^9}, {3.647613249559024*^9, 
         3.6476132649493027`*^9}, 3.6476136329351273`*^9, {
         3.647613801254714*^9, 3.6476138049266653`*^9}, {3.647614750323366*^9,
          3.647614789118675*^9}, 3.647616869418392*^9, {3.647616966960718*^9, 
         3.647616968934132*^9}, {3.647622422897066*^9, 
         3.6476224656670732`*^9}, {3.647622548543459*^9, 
         3.647622572472526*^9}, {3.647623201690445*^9, 
         3.647623226624267*^9}, {3.6476236166384172`*^9, 
         3.6476236598912687`*^9}, {3.647623768777012*^9, 
         3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
         3.6476251730572777`*^9, 3.6476251784308167`*^9}, {
         3.6476252658887672`*^9, 3.647625286321814*^9}, {3.647662148759594*^9,
          3.647662160222172*^9}, 3.647667690630967*^9, {3.647668103933649*^9, 
         3.647668129669112*^9}, 3.6476681609484873`*^9, {3.647668281126472*^9,
          3.647668346778545*^9}, {3.647668408937497*^9, 
         3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
         3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
         3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
         3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
         3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
         3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
         3.647680280589512*^9}, {3.647680322939959*^9, 
         3.6476804283559504`*^9}, {3.647680487453442*^9, 
         3.64768075432823*^9}, {3.6476809401568317`*^9, 
         3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
         3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
         3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
         3.6476822553137913`*^9, 3.647682347476534*^9}, {
         3.6476823829080963`*^9, 3.647682392310923*^9}, {3.64768243123365*^9, 
         3.647682437487195*^9}, {3.647682512108536*^9, 
         3.647682523200955*^9}, {3.647682728850999*^9, 
         3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
         3.6476829242564087`*^9, 3.6476829408897543`*^9}, {
         3.647683044754869*^9, 3.647683058193582*^9}, {3.647683092563594*^9, 
         3.6476831276264267`*^9}, {3.6476832639656687`*^9, 
         3.647683294973076*^9}, {3.6476834039750957`*^9, 
         3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
         3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
         3.647687024750926*^9}, {3.647691234750927*^9, 
         3.647691321150606*^9}, {3.64769137326585*^9, 3.64769154189065*^9}, {
         3.6476916345040483`*^9, 3.647691658878912*^9}, {3.647691738763569*^9,
          3.647691879790847*^9}, {3.647692275977116*^9, 
         3.647692284004952*^9}, {3.6476923774956093`*^9, 3.647692400720965*^9}
         , {3.6476924868923283`*^9, 3.647692507706094*^9}, {
         3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
         3.647693042491057*^9}, {3.647693147977642*^9, 
         3.647693151678911*^9}, {3.64769351769904*^9, 3.647693519153916*^9}, {
         3.647693569733386*^9, 3.647693611959053*^9}, {3.647693663850806*^9, 
         3.647693758514917*^9}, {3.64769379292235*^9, 3.647693816754887*^9}, {
         3.647693901221629*^9, 3.647693930336566*^9}, {3.647694093349844*^9, 
         3.6476940985408697`*^9}, {3.647694146342588*^9, 
         3.6476941652147512`*^9}, {3.647694205239667*^9, 
         3.6476942386380377`*^9}, {3.647694302924613*^9, 
         3.647694315259536*^9}, {3.647694367292686*^9, 3.64769441256726*^9}, {
         3.647696452634214*^9, 3.647696474778973*^9}, {3.647696555513565*^9, 
         3.647696558878399*^9}, {3.647696602118878*^9, 
         3.6476966403515463`*^9}, {3.647696696460576*^9, 
         3.6476967497575197`*^9}, {3.64769899802905*^9, 
         3.647699012821072*^9}, {3.647699044382189*^9, 
         3.647699044461442*^9}, {3.6476994200096807`*^9, 
         3.6476994337178717`*^9}, {3.647714261616168*^9, 
         3.647714283862156*^9}, {3.6477575336997643`*^9, 
         3.6477575383223886`*^9}, {3.647761765498814*^9, 
         3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
         3.6477753807392607`*^9}, {3.647775479262081*^9, 
         3.6477755485927143`*^9}, {3.647775808380468*^9, 
         3.647775838364403*^9}, {3.647775957784511*^9, 
         3.647776066307354*^9}, {3.647779870247285*^9, 
         3.647779918854129*^9}, {3.647780903946677*^9, 3.647780912280675*^9}, 
         3.647781134819821*^9, 3.647782415944152*^9, {3.647782548959832*^9, 
         3.647782640074315*^9}, {3.647784498168517*^9, 
         3.647784498934869*^9}, {3.64779997550432*^9, 3.647799981069025*^9}, {
         3.647800262177231*^9, 3.647800597259658*^9}, {3.647803771865967*^9, 
         3.6478037762159863`*^9}, {3.647859948755677*^9, 
         3.647860120176441*^9}, {3.647860161594314*^9, 
         3.647860286625471*^9}, {3.647860331197873*^9, 
         3.647860477284067*^9}, {3.6478605735531816`*^9, 
         3.647860828045581*^9}, {3.6478610125134783`*^9, 
         3.6478610135197563`*^9}, {3.647861321467538*^9, 
         3.647861325857353*^9}, {3.64786136343435*^9, 3.647861445430983*^9}, 
         3.64786152399149*^9, {3.647861557359456*^9, 3.647861560278694*^9}, {
         3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
         3.647863594931385*^9, {3.6478638261458187`*^9, 
         3.647863827228119*^9}, {3.647863926585772*^9, 
         3.647864021851123*^9}, {3.64786464629702*^9, 3.647864685358674*^9}, {
         3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
         3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9,
          3.647865518099777*^9}, {3.647865571246172*^9, 
         3.647865578621735*^9}, {3.647865644433311*^9, 
         3.647865843187324*^9}, {3.647865873225841*^9, 
         3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
         3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9,
          3.647867721042735*^9}, {3.647867768627043*^9, 
         3.647867981998405*^9}, {3.647868088538913*^9, 
         3.647868222300218*^9}, {3.647868278469123*^9, 
         3.647868294496356*^9}, {3.6478699887499533`*^9, 
         3.647870109514369*^9}, {3.647870832152246*^9, 
         3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
         3.6478709451062803`*^9}, 3.647870998485056*^9, {
         3.6478710355242243`*^9, 3.647871062938526*^9}, {3.647876169489361*^9,
          3.647876189167265*^9}, {3.6478768769998503`*^9, 
         3.647876893950849*^9}, {3.647877441900173*^9, 
         3.647877446489088*^9}, {3.647883628662147*^9, 
         3.647883644921157*^9}, {3.64788371643084*^9, 3.647883736284195*^9}, {
         3.647883809693227*^9, 3.64788382231066*^9}, {3.647884012659849*^9, 
         3.647884043953802*^9}, {3.6478857505636272`*^9, 
         3.647885763068488*^9}, {3.647924805613052*^9, 
         3.647924819020891*^9}, {3.647924901905093*^9, 
         3.647925054065391*^9}, {3.647926418246909*^9, 3.64792669661974*^9}, {
         3.64792673534398*^9, 3.647926758636838*^9}, {3.647928388161298*^9, 
         3.6479284214803534`*^9}}]]], "is", " ", "a", " ", "left"}], "-", 
     RowBox[{
     "propagating", " ", "Gaussian", " ", "beam", " ", "with", " ", 
      "wavefront", " ", "radius", " ", Cell[TextData[Cell[BoxData[
       FormBox[
        RowBox[{
         SubscriptBox["R", "cav"], "=", 
         RowBox[{
          RowBox[{"-", 
           FractionBox["1", "2"]}], "|", 
          SubscriptBox["R", "HT"], "|"}]}], TraditionalForm]]]]], " ", "a", 
      " ", "spot", " ", "size", " ", Cell[TextData[Cell[BoxData[
       FormBox[
        RowBox[{"w", "=", 
         SubscriptBox["w", "f"]}], TraditionalForm]]]]], "and", " ", "an", 
      " ", "angle", " ", 
      RowBox[{Cell[TextData[Cell[BoxData[
        FormBox[
         RowBox[{"\[Theta]", "=", 
          RowBox[{
           RowBox[{"-", "2"}], 
           FractionBox[
            SubscriptBox["d", "f"], 
            RowBox[{"|", 
             SubscriptBox["R", "HT"], "|"}]]}]}], TraditionalForm]]]]], ".", 
       " ", "The"}], " ", "reflected", " ", "mode", " ", "also", " ", 
      "includes", " ", "the", " ", "2", " ", 
      SubscriptBox["k", "f"], 
      SubscriptBox["\[CapitalDelta]l", "f"], 
      RowBox[{"(", 
       SubscriptBox["d", "f"], ")"}], "phase", " ", "factor"}]}]}], " ", 
   ";"}], "Subsubtitle"]}], "Subtitle"]], "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{{3.6479294224452667`*^9, 3.647929428788836*^9}, {
   3.647930752868883*^9, 3.647930765959981*^9}, 3.647936126951948*^9, 
   3.647936633448658*^9, 3.6479367043613377`*^9, {3.64794583983998*^9, 
   3.647945863360364*^9}, {3.6479588685021687`*^9, 3.647958872571107*^9}, {
   3.6479589377448063`*^9, 3.647958940391994*^9}, {3.647958999047611*^9, 
   3.64795901150383*^9}, 3.6479628841412973`*^9, 3.647962928225971*^9}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"\[Alpha]", "[", 
    RowBox[{
    "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", ",", "df_"}], 
    "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", "\[ImaginaryI]"}], " ", 
      SubscriptBox["k", "f"], " ", 
      RowBox[{
       SubscriptBox["\[CapitalDelta]l", "cav"], "[", 
       SqrtBox[
        RowBox[{
         SuperscriptBox["\[Theta]cavx", "2"], "+", 
         SuperscriptBox["\[Theta]cavy", "2"]}]], "]"}]}]], 
    RowBox[{"Conjugate", "[", 
     RowBox[{
      RowBox[{"Overlap", "[", " ", 
       RowBox[{
        SubscriptBox["k", "f"], ",", 
        SubscriptBox["w", "cav"], ",", 
        RowBox[{"-", 
         SubscriptBox["R", "HT"]}], ",", 
        RowBox[{"dx", "[", 
         RowBox[{"\[Theta]cavx", ",", "\[Phi]", ",", "df"}], "]"}], ",", 
        RowBox[{"-", "\[Theta]cavx"}]}], "]"}], "*", 
      RowBox[{"Overlap", "[", " ", 
       RowBox[{
        SubscriptBox["k", "f"], ",", 
        SubscriptBox["w", "cav"], ",", 
        RowBox[{"-", 
         SubscriptBox["R", "HT"]}], ",", 
        RowBox[{"dy", "[", 
         RowBox[{"\[Theta]cavy", ",", "\[Phi]", ",", "df"}], "]"}], ",", 
        RowBox[{"-", "\[Theta]cavy"}]}], "]"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Beta]", "[", "df_", "]"}], ":=", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", "\[ImaginaryI]"}], " ", 
       SubscriptBox["k", "f"], " ", "2", " ", 
       RowBox[{
        SubscriptBox["\[CapitalDelta]l", "f"], "[", "df", "]"}]}]], " ", 
     RowBox[{"Overlap", "[", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["k", "f"]}], ",", 
       SubscriptBox["w", "f"], ",", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["R", "HT"]}], "/", "2"}], ",", "0", ",", 
       RowBox[{
        RowBox[{"-", "2"}], 
        RowBox[{"df", "/", 
         SubscriptBox["R", "HT"]}]}]}], "]"}], "*", 
     RowBox[{"Overlap", "[", 
      RowBox[{
       RowBox[{"-", 
        SubscriptBox["k", "f"]}], ",", 
       SubscriptBox["w", "f"], ",", 
       RowBox[{
        RowBox[{"-", 
         SubscriptBox["R", "HT"]}], "/", "2"}], ",", "0", ",", "0"}], 
      "]"}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
    "\[Beta]", " ", "is", " ", "the", " ", "same", " ", "independently", " ", 
     "of", " ", "\[Phi]"}], ",", " ", 
    RowBox[{
     RowBox[{"so", " ", "we", " ", "choose", " ", "\[Phi]"}], "=", "0"}]}], 
   "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  "\[IndentingNewLine]", "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"3.", "Reflected", " ", "line", " ", "shape"}], ";"}], "Title"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Epsilon]", "[", 
     RowBox[{
     "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", ",", "df_"}], 
     "]"}], ":=", 
    RowBox[{"Abs", "[", 
     SuperscriptBox[
      RowBox[{"\[Alpha]", "[", 
       RowBox[{
       "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], "]"}],
       "2"], "]"}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    SubscriptBox["\[Epsilon]", "HT"], " ", "mode", " ", "matching", " ", 
    "efficiency"}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]r", "[", "df_", "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{"\[Beta]", "[", "df", "]"}], "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Zeta]", "[", "\[Nu]cav_", "]"}], ":=", 
    FractionBox[
     RowBox[{
      SubscriptBox["\[ScriptCapitalT]", "HT"], " ", 
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{" ", 
        RowBox[{"\[ImaginaryI]", " ", "2", "\[Pi]", 
         FractionBox[
          RowBox[{"(", 
           RowBox[{
            SubscriptBox["\[Nu]", "laser"], "-", "\[Nu]cav"}], ")"}], 
          SubscriptBox["\[CapitalDelta]\[Nu]", "FSR"]], " "}]}]]}], 
     RowBox[{"1", "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          FractionBox["1", "2"], 
          SubscriptBox["\[ScriptCapitalL]", "sum"]}]}], ")"}], 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{" ", 
         RowBox[{"\[ImaginaryI]", " ", "2", "\[Pi]", 
          FractionBox[
           RowBox[{"(", 
            RowBox[{
             SubscriptBox["\[Nu]", "laser"], "-", "\[Nu]cav"}], ")"}], 
           SubscriptBox["\[CapitalDelta]\[Nu]", "FSR"]], " ", " "}]}]]}]}]]}],
    ";"}], "  ", 
  RowBox[{"(*", 
   RowBox[{
   "Complex", " ", "amplitude", " ", "containing", " ", "information", " ", 
    "about", " ", "the", " ", "mirror", " ", "coatings", " ", "and", " ", 
    "cavity", " ", "resonance", " ", 
    RowBox[{"\[Nu]", "[", "MHz", "]"}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Pout", "[", 
     RowBox[{
     "\[Nu]cav_", ",", "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", 
      ",", "df_"}], "]"}], ":=", 
    SuperscriptBox[
     RowBox[{"Abs", "[", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "df", "]"}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{
          "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
          "]"}], "2"], 
        RowBox[{"\[Zeta]", "[", "\[Nu]cav", "]"}]}]}], "]"}], "2"]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Reflected", " ", "power"}], "*)"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]\[ScriptCapitalL]", "[", 
     RowBox[{
     "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", ",", "df_"}], 
     "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"4", 
       SubscriptBox["\[ScriptCapitalT]", "HT"]}], 
      SubscriptBox["\[ScriptCapitalL]", "sum"]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{"\[Beta]", "[", "df", "]"}], "*", 
         RowBox[{"Conjugate", "[", 
          SuperscriptBox[
           RowBox[{"\[Alpha]", "[", 
            RowBox[{
            "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
            "]"}], "2"], "]"}]}], "]"}], "-", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"\[Epsilon]", " ", "[", 
          RowBox[{
          "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
          "]"}], "2"], " ", 
        RowBox[{
         SubscriptBox["\[ScriptCapitalT]", "HT"], "/", 
         SubscriptBox["\[ScriptCapitalL]", "sum"]}]}]}], ")"}]}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Lorenztian", " ", "amplitude"}], "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[ScriptCapitalA]", "[", 
     RowBox[{
     "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", " ", ",", "df_"}],
      "]"}], ":=", 
    FractionBox[
     RowBox[{"Im", "[", 
      RowBox[{
       RowBox[{"\[Beta]", "[", "df", "]"}], "*", 
       RowBox[{"Conjugate", "[", 
        SuperscriptBox[
         RowBox[{"\[Alpha]", "[", 
          RowBox[{
          "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
          "]"}], "2"], "]"}]}], "]"}], 
     RowBox[{
      RowBox[{"Re", "[", 
       RowBox[{
        RowBox[{"\[Beta]", "[", "df", "]"}], "*", 
        RowBox[{"Conjugate", "[", 
         SuperscriptBox[
          RowBox[{"\[Alpha]", "[", 
           RowBox[{
           "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
           "]"}], "2"], "]"}]}], "]"}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Epsilon]", " ", "[", 
         RowBox[{
         "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
         "]"}], "2"], " ", 
       RowBox[{
        SubscriptBox["\[ScriptCapitalT]", "HT"], "/", 
        SubscriptBox["\[ScriptCapitalL]", "sum"]}]}]}]]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Asymmetry", " ", "factor"}], "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"v", "[", "\[Nu]cav_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{"2", "\[Pi]"}], "\[Kappa]"], 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Nu]", "laser"], "-", "\[Nu]cav"}], ")"}]}]}], ";"}], 
  " ", 
  RowBox[{"(*", 
   RowBox[{"Dimensionless", " ", "detuning"}], "*)"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     SubscriptBox["v", "min"], "[", 
     RowBox[{
     "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", ",", "df_"}], 
     "]"}], ":=", 
    FractionBox[
     RowBox[{"1", "-", 
      SqrtBox[
       RowBox[{"1", "+", 
        SuperscriptBox[
         RowBox[{"\[ScriptCapitalA]", "[", 
          RowBox[{
          "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
          "]"}], "2"]}]]}], 
     RowBox[{"\[ScriptCapitalA]", "[", 
      RowBox[{"\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}],
       "]"}]]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
   "Shift", " ", "of", " ", "the", " ", "minimum", " ", "of", " ", 
    "reflected", " ", "power", " ", "dip", " ", "from", " ", "the", " ", 
    "resonance", " ", "condition"}], "*)"}], " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"PoutTaylor", "[", 
     RowBox[{
     "v_", ",", "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", ",", 
      "df_"}], "]"}], ":=", 
    RowBox[{
     RowBox[{"\[Eta]r", "[", "df", "]"}], "-", 
     RowBox[{
      RowBox[{"\[Eta]\[ScriptCapitalL]", "[", 
       RowBox[{
       "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], "]"}], 
      RowBox[{"(", 
       RowBox[{
        FractionBox["1", 
         RowBox[{"1", "+", 
          SuperscriptBox["v", "2"]}]], "-", 
        RowBox[{
         RowBox[{"\[ScriptCapitalA]", "[", 
          RowBox[{
          "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
          "]"}], 
         FractionBox["v", 
          RowBox[{"1", "+", 
           SuperscriptBox["v", "2"]}]]}]}], ")"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Reflected", " ", "power"}], ",", " ", 
    RowBox[{"taylor", "-", 
     RowBox[{"expanded", " ", "expression"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"\[Eta]dip", "[", 
     RowBox[{
     "\[Theta]cavx_", ",", "\[Theta]cavy_", ",", "\[Phi]_", ",", "df_"}], 
     "]"}], ":=", 
    RowBox[{"1", "-", 
     RowBox[{
      FractionBox["1", 
       RowBox[{"\[Eta]r", "[", "df", "]"}]], 
      RowBox[{"PoutTaylor", "[", 
       RowBox[{
        RowBox[{
         SubscriptBox["v", "min"], "[", 
         RowBox[{
         "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", "df"}], 
         "]"}], ",", "\[Theta]cavx", ",", "\[Theta]cavy", ",", "\[Phi]", ",", 
        "df"}], "]"}]}]}]}], ";"}], " ", 
  RowBox[{"(*", 
   RowBox[{"Reflected", " ", "dip", " ", "depth"}], "*)"}]}], "\n", 
 RowBox[{
  StyleBox[
   RowBox[{"4.", "Data"}], "Title"], 
  StyleBox[";", "Subtitle"]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filePathData", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", "\"\<data.csv\>\""}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"filePathFig3", "=", 
   RowBox[{
    RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
    "\"\<Supplementary_fig2.jpg\>\""}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"Import", "[", "filePathFig3", "]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"data", "=", 
   RowBox[{"Import", "[", "filePathData", "]"}]}], ";"}]}], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
   3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
   3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
   3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
   3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
   3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
   3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
   3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
   3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
   3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
   3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
   3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
   3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
   3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
   3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
   3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
   3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
   3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
   3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
   3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
   3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
   3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
   3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
   3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
   3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
   3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
   3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
   3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
   3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
   3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
   3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
   3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
   3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
   3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
   3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
   3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
   3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
   3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
   3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
   3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
   3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
   3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
   3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
   3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
   3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
   3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
   3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
   3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
   3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
   3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
   3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
   3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
   3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
   3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
   3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
   3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
   3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
   3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
   3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
   3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
   3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
   3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
   3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
   3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
   3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
   3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
   3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
   3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
   3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
   3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
   3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
   3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
   3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
   3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
   3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
   3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
   3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
   3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
   3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
   3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
   3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
   3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
   3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
   3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
   3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
   3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
   3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
   3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
   3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
   3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
   3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
   3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
   3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
   3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
   3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
   3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
   3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
   3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
   3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
   3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
   3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
   3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
   3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
   3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
   3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
   3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
   3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
   3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
   3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
   3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
   3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
   3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
   3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
   3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
   3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
   3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
   3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
   3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
   3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
   3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
   3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
   3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
   3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
   3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
   3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
   3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
   3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
   3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
   3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
   3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
   3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
   3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
   3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
   3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
   3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
   3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
   3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
   3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
   3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
   3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
   3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
   3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
   3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
   3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
   3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
   3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
   3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
   3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
   3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
   3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
   3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
   3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
   3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
   3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
   3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
   3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
   3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
   3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
   3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
   3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
   3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
   3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
   3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
   3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
   3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
   3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
   3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
   3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
   3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
   3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
   3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
   3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
   3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
   3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
   3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
   3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
   3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
   3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
   3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
   3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
   3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
   3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
   3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
   3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
   3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
   3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
   3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
   3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
   3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
   3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
   3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
   3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
   3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
   3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
   3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
   3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
   3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
   3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
   3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
   3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
   3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
   3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
   3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
   3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
   3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
   3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
   3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
   3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
   3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
   3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
   3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
   3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
   3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
   3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
   3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
   3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
   3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
   3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
   3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
   3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
   3.647683428815591*^9}, {3.64768345988898*^9, 3.647683462631988*^9}, {
   3.647684564234436*^9, 3.6476845848437443`*^9}, {3.64768702180766*^9, 
   3.647687024750926*^9}, {3.647691234750927*^9, 3.647691321150606*^9}, {
   3.64769137326585*^9, 3.64769154189065*^9}, {3.6476916345040483`*^9, 
   3.647691658878912*^9}, {3.647691738763569*^9, 3.647691879790847*^9}, {
   3.647692275977116*^9, 3.647692284004952*^9}, {3.6476923774956093`*^9, 
   3.647692400720965*^9}, {3.6476924868923283`*^9, 3.647692507706094*^9}, {
   3.647692656586898*^9, 3.647692756290557*^9}, {3.647693014075165*^9, 
   3.647693042491057*^9}, {3.647693147977642*^9, 3.647693151678911*^9}, {
   3.64769351769904*^9, 3.647693519153916*^9}, {3.647693569733386*^9, 
   3.647693611959053*^9}, {3.647693663850806*^9, 3.647693758514917*^9}, {
   3.64769379292235*^9, 3.647693816754887*^9}, {3.647693901221629*^9, 
   3.647693930336566*^9}, {3.647694093349844*^9, 3.6476940985408697`*^9}, {
   3.647694146342588*^9, 3.6476941652147512`*^9}, {3.647694205239667*^9, 
   3.6476942386380377`*^9}, {3.647694302924613*^9, 3.647694315259536*^9}, {
   3.647694367292686*^9, 3.64769441256726*^9}, {3.647696452634214*^9, 
   3.647696474778973*^9}, {3.647696555513565*^9, 3.647696558878399*^9}, {
   3.647696602118878*^9, 3.6476966403515463`*^9}, {3.647696696460576*^9, 
   3.6476967497575197`*^9}, {3.64769899802905*^9, 3.647699012821072*^9}, {
   3.647699044382189*^9, 3.647699044461442*^9}, {3.6476994200096807`*^9, 
   3.6476994337178717`*^9}, {3.647714261616168*^9, 3.647714283862156*^9}, {
   3.6477575336997643`*^9, 3.6477575383223886`*^9}, {3.647761765498814*^9, 
   3.647761772386654*^9}, 3.647761824934493*^9, {3.647775000703477*^9, 
   3.6477753807392607`*^9}, {3.647775479262081*^9, 3.6477755485927143`*^9}, {
   3.647775808380468*^9, 3.647775838364403*^9}, {3.647775957784511*^9, 
   3.647776066307354*^9}, {3.647779870247285*^9, 3.647779918854129*^9}, {
   3.647780903946677*^9, 3.647780912280675*^9}, 3.647781134819821*^9, 
   3.647782415944152*^9, {3.647782548959832*^9, 3.647782640074315*^9}, {
   3.647784498168517*^9, 3.647784498934869*^9}, {3.64779997550432*^9, 
   3.647799981069025*^9}, {3.647800262177231*^9, 3.647800597259658*^9}, {
   3.647803771865967*^9, 3.6478037762159863`*^9}, {3.647859948755677*^9, 
   3.647860120176441*^9}, {3.647860161594314*^9, 3.647860286625471*^9}, {
   3.647860331197873*^9, 3.647860477284067*^9}, {3.6478605735531816`*^9, 
   3.647860828045581*^9}, {3.6478610125134783`*^9, 3.6478610135197563`*^9}, {
   3.647861321467538*^9, 3.647861325857353*^9}, {3.64786136343435*^9, 
   3.647861445430983*^9}, 3.64786152399149*^9, {3.647861557359456*^9, 
   3.647861560278694*^9}, {3.6478619619017982`*^9, 3.6478619704209433`*^9}, 
   3.647863594931385*^9, {3.6478638261458187`*^9, 3.647863827228119*^9}, {
   3.647863926585772*^9, 3.647864021851123*^9}, {3.64786464629702*^9, 
   3.647864685358674*^9}, {3.6478647260089493`*^9, 3.6478647555624743`*^9}, {
   3.647864793647689*^9, 3.647864793978383*^9}, {3.6478654111903257`*^9, 
   3.647865518099777*^9}, {3.647865571246172*^9, 3.647865578621735*^9}, {
   3.647865644433311*^9, 3.647865843187324*^9}, {3.647865873225841*^9, 
   3.647865905138667*^9}, {3.64786628615357*^9, 3.647866286344719*^9}, {
   3.6478674697988443`*^9, 3.647867619229493*^9}, {3.647867718555705*^9, 
   3.647867721042735*^9}, {3.647867768627043*^9, 3.647867981998405*^9}, {
   3.647868088538913*^9, 3.647868222300218*^9}, {3.647868278469123*^9, 
   3.647868294496356*^9}, {3.6478699887499533`*^9, 3.647870109514369*^9}, {
   3.647870832152246*^9, 3.6478708343056793`*^9}, {3.6478708662576714`*^9, 
   3.6478709451062803`*^9}, 3.647870998485056*^9, {3.6478710355242243`*^9, 
   3.647871062938526*^9}, {3.647876169489361*^9, 3.647876189167265*^9}, {
   3.6478768769998503`*^9, 3.647876893950849*^9}, {3.647877441900173*^9, 
   3.647877446489088*^9}, {3.647883628662147*^9, 3.647883644921157*^9}, {
   3.64788371643084*^9, 3.647883736284195*^9}, {3.647883809693227*^9, 
   3.64788382231066*^9}, {3.647884012659849*^9, 3.647884043953802*^9}, {
   3.6478857505636272`*^9, 3.647885763068488*^9}, {3.647924805613052*^9, 
   3.647924819020891*^9}, {3.647924901905093*^9, 3.647925054065391*^9}, {
   3.647926418246909*^9, 3.64792669661974*^9}, {3.64792673534398*^9, 
   3.647926758636838*^9}, {3.647928388161298*^9, 3.6479288977643557`*^9}, {
   3.6479290244403276`*^9, 3.64792917115423*^9}, {3.647929243539338*^9, 
   3.6479292455305*^9}, {3.647929296325234*^9, 3.647929349427813*^9}, {
   3.64792941421459*^9, 3.647929437102727*^9}, {3.647929568105586*^9, 
   3.647929573872308*^9}, 3.6479296805886097`*^9, {3.647929756023108*^9, 
   3.647929764500834*^9}, 3.647929979649873*^9, {3.647930289371284*^9, 
   3.647930434332395*^9}, {3.647930547520214*^9, 3.647930552743977*^9}, {
   3.64793485347507*^9, 3.647934887723418*^9}, {3.6479350041203527`*^9, 
   3.647935004581955*^9}, {3.6479352505506687`*^9, 3.6479352801175117`*^9}, {
   3.6479353686199408`*^9, 3.647935384305871*^9}, 3.6479361269519997`*^9, 
   3.6479366334487267`*^9, 3.6479367043613853`*^9, {3.647941493999647*^9, 
   3.6479415020865803`*^9}, {3.6479458398400393`*^9, 
   3.6479458633604116`*^9}, {3.647959087059512*^9, 3.647959089305171*^9}, {
   3.647959155394136*^9, 3.647959157079417*^9}, {3.647962043676464*^9, 
   3.647962054330222*^9}, 3.6479621944851093`*^9, 3.647962884141371*^9, 
   3.6479629282260303`*^9, {3.6479687475017653`*^9, 3.6479687503275557`*^9}, {
   3.648014720362172*^9, 3.6480147778741407`*^9}, {3.6480149088737926`*^9, 
   3.648014913291009*^9}, {3.648014973444715*^9, 3.648014977394822*^9}, {
   3.648015270721052*^9, 3.6480152731834297`*^9}, 3.648015974599547*^9, {
   3.648017009291544*^9, 3.648017069493884*^9}, {3.6481903177940693`*^9, 
   3.648190318576371*^9}, {3.648877511200345*^9, 3.648877521183992*^9}, {
   3.648877654206881*^9, 3.6488776760989237`*^9}, {3.648877706358695*^9, 
   3.648877721444734*^9}, {3.6488814130350313`*^9, 3.648881414783902*^9}, {
   3.6490975955921907`*^9, 3.649097616779402*^9}, {3.6490976580657635`*^9, 
   3.6490976625930223`*^9}, {3.6490978658406477`*^9, 3.649097866104663*^9}, 
   3.649141455607506*^9, {3.6491484646824923`*^9, 3.649148464974764*^9}, {
   3.6500110580327077`*^9, 3.6500110634170156`*^9}}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[
  TagBox[RasterBox[CompressedData["
1:eJzsnQd8FMUXxy+EkIRQErqASBVFEKWDqHQFAQWk/KX3Jr2GHnpRBMQCCGIB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    "], {{0, 437}, {647, 0}}, {0, 255},
    ColorFunction->RGBColor],
   BoxForm`ImageTag["Byte", ColorSpace -> "RGB", Interleaving -> True],
   Selectable->False],
  BaseStyle->"ImageGraphics",
  ImageSizeRaw->{647, 437},
  PlotRange->{{0, 647}, {0, 437}}]], "Output",
 CellChangeTimes->{3.6491488993142614`*^9, 3.649153303753181*^9, 
  3.6491533438934765`*^9, 3.6491645485108395`*^9, 3.6500110838001814`*^9, 
  3.6500119143516865`*^9}],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.6491488705716176`*^9, 3.6491488705866184`*^9}}],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{
     StyleBox["Scanned", "Subtitle"], 
     StyleBox[" ", "Subtitle"], 
     StyleBox["cavity", "Subtitle"], 
     StyleBox[" ", "Subtitle"], 
     StyleBox["mode", "Subtitle"], 
     StyleBox[" ", "Subtitle"], 
     StyleBox["angle", "Subtitle"], 
     StyleBox[" ", "Subsubtitle"], 
     StyleBox[Cell[TextData[{
       Cell[BoxData[
        FormBox[
         SubscriptBox["\[Theta]", 
          RowBox[{"cav", ",", "x"}]], TraditionalForm]]],
       " \[Congruent]\[Theta]",
       "x"
      }]], "Subtitle"]}], 
    StyleBox[" ", "Subtitle"], 
    StyleBox[";", "Subtitle"]}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dataPoints", "=", 
     RowBox[{"Length", "[", 
      RowBox[{"data", "[", 
       RowBox[{"[", "1", "]"}], "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Number", " ", "of", " ", "values", " ", "for", " ", "\[Theta]x"}], 
    "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Theta]xSteps", "=", 
     RowBox[{"1", "/", "25"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "Angle", " ", "steps", " ", "between", " ", "consecutive", " ", "data", 
     " ", "points"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Theta]xExp", " ", "=", " ", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "i"}], "*", "\[Theta]xSteps"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "\[Theta]x", " ", "rotation", " ", "angle", " ", "of", " ", "the", " ", 
      "outcoupling", " ", "mirror", " ", "with", " ", "respect", " ", "to", 
      " ", "the", " ", "fiber"}], "-", 
     RowBox[{"mirror", " ", "in", " ", "degrees"}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Theta]xExpError", "=", 
     RowBox[{"\[Theta]xSteps", "/", "2"}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Asymmetry", " ", "factor", " ", Cell[TextData[Cell[BoxData[
       FormBox["\[ScriptCapitalA]", TraditionalForm]]]]]}], ";"}], "Subtitle"], 
   StyleBox[" ", "Subtitle"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]Exp", "=", 
     RowBox[{"data", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Asymmetry", " ", "factor", " ", "of", " ", "the", " ", "reflection", 
      " ", "dip"}], ",", " ", 
     RowBox[{
     "each", " ", "point", " ", "averaged", " ", "over", " ", "10", " ", 
      "measurements"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]ExpStd", "=", 
     RowBox[{"data", "[", 
      RowBox[{"[", "2", "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
    "Standard", " ", "deviation", " ", "of", " ", "the", " ", "average"}], 
    "*)"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{
     "Reflection", " ", "dip", " ", "depth", " ", Cell[TextData[Cell[BoxData[
       FormBox[
        SubscriptBox["\[Eta]", "dip"], TraditionalForm]]]]]}], ";"}], 
    "Subtitle"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipExp", "=", 
     RowBox[{"data", "[", 
      RowBox[{"[", "3", "]"}], "]"}]}], ";"}], 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Reflection", " ", "Dip", " ", "Depth"}], ",", " ", 
     RowBox[{
     "each", " ", "point", " ", "averaged", " ", "over", " ", "10", " ", 
      "measurements"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipExpStd", "=", 
     RowBox[{"data", "[", 
      RowBox[{"[", "4", "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Reflection", " ", "Dip", " ", "Depth", " ", "standard", " ", "deviation",
      " ", "of", " ", "the", " ", "average"}], "*)"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{
      RowBox[{"Mode", " ", "matching", " ", "coefficient", " ", 
       SubscriptBox[
        StyleBox["\[Epsilon]", "Subtitle"], "HT"]}], "\[Congruent]", 
      "\[Epsilon]"}], ";"}], "Subtitle"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]Exp", "=", 
     RowBox[{"data", "[", 
      RowBox[{"[", "5", "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{
     "Transmission", " ", "peak", " ", "hight", " ", "normalized", " ", "to", 
      " ", "maximum", " ", "transmission"}], ",", " ", 
     RowBox[{
     "each", " ", "point", " ", "averaged", " ", "over", " ", "10", " ", 
      "measurements"}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]ExpStd", "=", 
     RowBox[{"data", "[", 
      RowBox[{"[", "6", "]"}], "]"}]}], ";"}], " ", 
   RowBox[{"(*", 
    RowBox[{
    "Transmission", " ", "peak", " ", "hight", " ", "standard", " ", 
     "deviation", " ", "of", " ", "the", " ", "average"}], "*)"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]"}]}]], "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.},
 CellChangeTimes->{
  3.640086928473892*^9, {3.640087167619969*^9, 3.640087182556452*^9}, {
   3.640087259425994*^9, 3.640087415070053*^9}, {3.640087526279025*^9, 
   3.640087541316114*^9}, {3.640088083721599*^9, 3.640088149430312*^9}, {
   3.640088180493178*^9, 3.6400882088938026`*^9}, {3.640088265416357*^9, 
   3.640088319363422*^9}, {3.6400883666035013`*^9, 3.640088383210988*^9}, {
   3.64008842225105*^9, 3.6400887722819023`*^9}, {3.64008882509794*^9, 
   3.640089058019476*^9}, {3.640089092187613*^9, 3.640089094913692*^9}, {
   3.640089311391614*^9, 3.6400896225121737`*^9}, {3.640089724935087*^9, 
   3.640089739051688*^9}, {3.640089775835595*^9, 3.640089776099038*^9}, 
   3.6400903460916348`*^9, 3.6400903822568483`*^9, {3.6400907964246187`*^9, 
   3.640090831551488*^9}, 3.640091190796403*^9, {3.640091438280467*^9, 
   3.6400914387132053`*^9}, 3.640091803146288*^9, {3.640092442547858*^9, 
   3.640092578269822*^9}, {3.6400926602567577`*^9, 3.640092757059067*^9}, {
   3.640092847166564*^9, 3.640092883006913*^9}, {3.640092933624537*^9, 
   3.640092949068962*^9}, {3.6400932399773417`*^9, 3.640093243022279*^9}, {
   3.640093297615157*^9, 3.640093311701214*^9}, {3.6400937118199043`*^9, 
   3.6400939171950817`*^9}, 3.640094133432906*^9, {3.640094408332782*^9, 
   3.640094410230538*^9}, {3.640151219646038*^9, 3.640151321366481*^9}, {
   3.640151357254397*^9, 3.640151403194766*^9}, {3.6401514820301313`*^9, 
   3.640151509149123*^9}, {3.6401516296741953`*^9, 3.6401516459747877`*^9}, {
   3.640151688655905*^9, 3.640151791150672*^9}, {3.640151849925666*^9, 
   3.640151928962893*^9}, 3.640151979932632*^9, {3.640323212350563*^9, 
   3.640323248401372*^9}, {3.640323475665069*^9, 3.64032349759245*^9}, {
   3.6403235438305073`*^9, 3.640323634673953*^9}, {3.6403238018966837`*^9, 
   3.640323847604727*^9}, {3.6403239562160683`*^9, 3.640324138276105*^9}, {
   3.640324171677096*^9, 3.640324194073195*^9}, {3.640324281831585*^9, 
   3.640324441456875*^9}, {3.640327407388864*^9, 3.640327412364046*^9}, {
   3.640328396591365*^9, 3.640328399838438*^9}, {3.640329604285799*^9, 
   3.640329607591984*^9}, {3.640330122458146*^9, 3.64033012498623*^9}, {
   3.640342499801209*^9, 3.640342507652544*^9}, {3.640342588533987*^9, 
   3.640342676533441*^9}, {3.6403427152135353`*^9, 3.6403427703326387`*^9}, {
   3.640342814285328*^9, 3.6403429539271793`*^9}, {3.640342989550765*^9, 
   3.6403430285655947`*^9}, {3.640343116493602*^9, 3.640343118866654*^9}, {
   3.640343280735649*^9, 3.6403433333138933`*^9}, {3.640345619241873*^9, 
   3.6403456287835197`*^9}, {3.6403458899564342`*^9, 3.640345891015971*^9}, {
   3.640346550819569*^9, 3.640346574429592*^9}, {3.640346630665894*^9, 
   3.640346702398617*^9}, {3.640349493566263*^9, 3.640349495534049*^9}, {
   3.640350302969509*^9, 3.640350308104027*^9}, {3.640351123279758*^9, 
   3.640351127630843*^9}, {3.640356030163519*^9, 3.6403560441302977`*^9}, {
   3.6403606796126347`*^9, 3.640360732851535*^9}, {3.640407395135271*^9, 
   3.640407427179069*^9}, {3.640408217640888*^9, 3.640408246417222*^9}, {
   3.640408546997428*^9, 3.640408557365077*^9}, {3.6404099275463533`*^9, 
   3.6404099370780993`*^9}, {3.640413231335021*^9, 3.640413231629224*^9}, 
   3.640421857387189*^9, {3.640422407923031*^9, 3.640422533584588*^9}, 
   3.640422913023563*^9, {3.64043964943067*^9, 3.6404397136000977`*^9}, {
   3.6404397485373783`*^9, 3.6404397578217087`*^9}, {3.6404398131028557`*^9, 
   3.640439813308468*^9}, {3.640440025561871*^9, 3.640440053810186*^9}, {
   3.640440093031115*^9, 3.6404401730135813`*^9}, {3.6404402309946527`*^9, 
   3.640440291269535*^9}, {3.6404408892960577`*^9, 3.6404409209091*^9}, {
   3.640441153397437*^9, 3.640441313709195*^9}, {3.6404414022438507`*^9, 
   3.6404415528954277`*^9}, {3.6404417049965887`*^9, 3.640441779154496*^9}, {
   3.640441865329969*^9, 3.640441938612439*^9}, {3.640442044024189*^9, 
   3.640442131665127*^9}, {3.640442185163682*^9, 3.640442188962772*^9}, {
   3.64044228715943*^9, 3.640442289790567*^9}, {3.640442410362401*^9, 
   3.640442415018099*^9}, {3.640444737543428*^9, 3.640444745111373*^9}, 
   3.640444830967369*^9, {3.64044492846041*^9, 3.6404449310511923`*^9}, {
   3.640492787907031*^9, 3.640492789437272*^9}, {3.640493138988173*^9, 
   3.6404931717758303`*^9}, {3.640493381220078*^9, 3.640493385923009*^9}, {
   3.64049366486891*^9, 3.640493667316763*^9}, {3.640494568086972*^9, 
   3.640494571197248*^9}, {3.6404949148864393`*^9, 3.640494938919001*^9}, {
   3.640496287468316*^9, 3.640496289460692*^9}, {3.640496406344893*^9, 
   3.640496409591893*^9}, {3.640498531447298*^9, 3.6404985661801662`*^9}, 
   3.640499368393695*^9, {3.6404994653267384`*^9, 3.640499482044532*^9}, {
   3.64050027811838*^9, 3.640500396951954*^9}, {3.640501123135273*^9, 
   3.640501126058663*^9}, {3.6406830542266617`*^9, 3.640683090726789*^9}, {
   3.640683153287476*^9, 3.640683219187654*^9}, {3.640683275420353*^9, 
   3.640683383028058*^9}, {3.640683425073345*^9, 3.640683661666362*^9}, {
   3.640684543524851*^9, 3.6406845463230877`*^9}, 3.640688538270524*^9, {
   3.640688723207336*^9, 3.640688729871798*^9}, {3.640689028942816*^9, 
   3.64068902989964*^9}, {3.640689476403119*^9, 3.640689495293667*^9}, {
   3.6406895460098677`*^9, 3.640689546997923*^9}, {3.640689629699109*^9, 
   3.640689658200015*^9}, {3.640690878271748*^9, 3.640690882679618*^9}, {
   3.640693276415449*^9, 3.6406932801737347`*^9}, 3.640696417051209*^9, 
   3.640697176088356*^9, {3.6406978890723553`*^9, 3.64069791414606*^9}, {
   3.640699098228567*^9, 3.6406991089890347`*^9}, {3.6406992031701927`*^9, 
   3.640699301544593*^9}, {3.64070208015862*^9, 3.640702080542383*^9}, {
   3.640702523571205*^9, 3.640702539971139*^9}, {3.640703144772747*^9, 
   3.640703144850277*^9}, {3.6407046899430647`*^9, 3.6407047095959597`*^9}, 
   3.6407047488009863`*^9, {3.640707236368113*^9, 3.640707241575349*^9}, {
   3.640712728813134*^9, 3.640712733790956*^9}, {3.640712777961586*^9, 
   3.640712780811143*^9}, {3.640713032537368*^9, 3.640713047648019*^9}, {
   3.640713768255807*^9, 3.6407137863272867`*^9}, {3.6410580703118362`*^9, 
   3.641058073982489*^9}, {3.641060419581397*^9, 3.6410605097188396`*^9}, {
   3.641119167468944*^9, 3.641119478403852*^9}, {3.641119529727949*^9, 
   3.641119600942033*^9}, {3.641119642576909*^9, 3.641119649448848*^9}, {
   3.6411197944934807`*^9, 3.641119797812265*^9}, {3.6411199437981863`*^9, 
   3.641119983027975*^9}, 3.641120186143943*^9, 3.6411269362889166`*^9, {
   3.6411276181577597`*^9, 3.6411276217278557`*^9}, {3.641274565858222*^9, 
   3.641274570117361*^9}, 3.641274630512871*^9, {3.641809570855637*^9, 
   3.641809578741427*^9}, {3.641810002684461*^9, 3.6418100054946127`*^9}, 
   3.6418141643076563`*^9, 3.6418142633945303`*^9, {3.641814312278936*^9, 
   3.641814325685405*^9}, {3.641814360033424*^9, 3.641814424308531*^9}, {
   3.641814467849999*^9, 3.6418144974116488`*^9}, {3.6418146891904907`*^9, 
   3.641814774480194*^9}, {3.64189666644534*^9, 3.641896719982572*^9}, {
   3.641999197318185*^9, 3.6419993175874863`*^9}, {3.641999372775278*^9, 
   3.6419996233628197`*^9}, {3.641999678754651*^9, 3.641999969328455*^9}, {
   3.642000047356504*^9, 3.642000213418598*^9}, {3.642000253704338*^9, 
   3.642000280847972*^9}, {3.6420008823016787`*^9, 3.6420008933992577`*^9}, {
   3.6420010046417723`*^9, 3.642001045288128*^9}, {3.642002189974247*^9, 
   3.64200219047781*^9}, {3.642132926673203*^9, 3.642132932884635*^9}, {
   3.64213358091973*^9, 3.642133595664506*^9}, {3.6421358162213*^9, 
   3.64213582747924*^9}, {3.642169129109674*^9, 3.642169191717904*^9}, {
   3.645165192413422*^9, 3.645165194657715*^9}, {3.645165270077726*^9, 
   3.6451652704527063`*^9}, {3.6451657246881857`*^9, 3.645165732679158*^9}, 
   3.645173518361652*^9, {3.645803616561123*^9, 3.645803740140121*^9}, 
   3.645850717377698*^9, {3.645875283257161*^9, 3.645875328770471*^9}, {
   3.645882261264628*^9, 3.645882278884534*^9}, {3.64724879990495*^9, 
   3.647248986695385*^9}, {3.647249023888973*^9, 3.647249027519455*^9}, 
   3.64725541273592*^9, {3.647256233468581*^9, 3.647256235971046*^9}, {
   3.647259881710075*^9, 3.647259883182898*^9}, {3.647259928799778*^9, 
   3.647260078959228*^9}, {3.647260127971437*^9, 3.647260207772595*^9}, {
   3.647260239524378*^9, 3.647260495135631*^9}, {3.647260574766601*^9, 
   3.64726058428588*^9}, 3.647260740764635*^9, {3.647260783301799*^9, 
   3.6472607869418573`*^9}, {3.6472608282552547`*^9, 3.647260843620864*^9}, {
   3.647260958954906*^9, 3.647260987159368*^9}, 3.647261040746306*^9, {
   3.647261548531415*^9, 3.647261549146183*^9}, {3.6472615876747313`*^9, 
   3.64726162638046*^9}, {3.647261709158166*^9, 3.647261734341584*^9}, {
   3.6472621145818567`*^9, 3.647262117181835*^9}, {3.647262319075095*^9, 
   3.6472623194399967`*^9}, {3.6472623687042*^9, 3.6472624500903797`*^9}, {
   3.647262493796319*^9, 3.6472625223233957`*^9}, 3.6472625858298683`*^9, {
   3.64726273527875*^9, 3.647262754383999*^9}, 3.6472632928647213`*^9, {
   3.647263323362504*^9, 3.647263331992332*^9}, {3.647263376354698*^9, 
   3.647263465515214*^9}, {3.6472635260921803`*^9, 3.64726354013997*^9}, {
   3.647263575094921*^9, 3.647263576109776*^9}, {3.647263659591007*^9, 
   3.6472636634470787`*^9}, {3.647263838075245*^9, 3.647263864865608*^9}, {
   3.6472643228426247`*^9, 3.647264331603224*^9}, {3.6472663610622787`*^9, 
   3.647266389191556*^9}, {3.647266476490365*^9, 3.647266505497534*^9}, {
   3.647324727184711*^9, 3.647324727550065*^9}, {3.647324902730777*^9, 
   3.647324957299815*^9}, {3.647325048141262*^9, 3.647325060151023*^9}, {
   3.6473250996221533`*^9, 3.6473251292381907`*^9}, {3.647325349298593*^9, 
   3.647325361538355*^9}, {3.647325417803423*^9, 3.647325454259454*^9}, {
   3.64732551002905*^9, 3.647325523661715*^9}, {3.6473259210857363`*^9, 
   3.6473259239710827`*^9}, 3.647326235193272*^9, {3.647326368932384*^9, 
   3.647326444413612*^9}, 3.64734324067127*^9, {3.64734327818681*^9, 
   3.647343284969792*^9}, {3.6473433307302713`*^9, 3.647343342928673*^9}, {
   3.647343418979788*^9, 3.6473434904608793`*^9}, {3.647343659986459*^9, 
   3.647343671329027*^9}, {3.647343757472425*^9, 3.647343804347169*^9}, {
   3.64734778634457*^9, 3.6473478066248627`*^9}, {3.647348438641715*^9, 
   3.647348439002862*^9}, {3.647348701361496*^9, 3.647348703359918*^9}, {
   3.647349196440936*^9, 3.6473492600668*^9}, {3.647349346242103*^9, 
   3.647349617521294*^9}, {3.6473496563935337`*^9, 3.647349714730277*^9}, {
   3.647349872517912*^9, 3.64734998496693*^9}, {3.647350649090509*^9, 
   3.647350649704565*^9}, 3.6473506865229053`*^9, {3.647350728322268*^9, 
   3.647350728434432*^9}, {3.647350765918351*^9, 3.647350797029217*^9}, {
   3.647352100307438*^9, 3.647352115604608*^9}, {3.647353190845622*^9, 
   3.647353200669276*^9}, {3.647353405610416*^9, 3.64735341711344*^9}, {
   3.647354716107334*^9, 3.647354725409423*^9}, {3.647407109932725*^9, 
   3.6474072230417433`*^9}, {3.647407475874984*^9, 3.64740747605585*^9}, {
   3.6474077959420347`*^9, 3.647407796467671*^9}, {3.647410818615671*^9, 
   3.647410850606304*^9}, {3.647410909821807*^9, 3.647410979932414*^9}, 
   3.64741103934111*^9, {3.647411074710812*^9, 3.647411102851351*^9}, {
   3.647411142937232*^9, 3.6474111958489523`*^9}, 3.647411392488638*^9, {
   3.6474114278087587`*^9, 3.647411438984126*^9}, {3.647411880635501*^9, 
   3.647411985188018*^9}, {3.647412045030602*^9, 3.647412057732931*^9}, {
   3.647412089597514*^9, 3.6474120985980177`*^9}, {3.647412148399612*^9, 
   3.647412183003812*^9}, {3.647578179053068*^9, 3.647578196498385*^9}, {
   3.647578375591305*^9, 3.647578427103228*^9}, {3.647578638932147*^9, 
   3.6475786458111877`*^9}, {3.647579023808158*^9, 3.647579027537475*^9}, {
   3.6475791618246937`*^9, 3.647579164276421*^9}, {3.6475792085253973`*^9, 
   3.647579330396793*^9}, {3.6475795424826813`*^9, 3.647579567847372*^9}, {
   3.647580167724124*^9, 3.647580169442935*^9}, {3.6475802265005903`*^9, 
   3.647580244081678*^9}, {3.647580483231619*^9, 3.647580512801543*^9}, {
   3.647581498072332*^9, 3.647581537208001*^9}, {3.6475818441985893`*^9, 
   3.6475818469406233`*^9}, {3.647581885055641*^9, 3.6475818968760033`*^9}, {
   3.64758201192668*^9, 3.64758214316774*^9}, {3.647582275555728*^9, 
   3.6475823049221783`*^9}, {3.6475823555260963`*^9, 
   3.6475823763161297`*^9}, {3.647582420718264*^9, 3.647582433715958*^9}, {
   3.647582525879525*^9, 3.647582644863915*^9}, {3.647582676377948*^9, 
   3.647582748161118*^9}, {3.647582783420821*^9, 3.6475827854673443`*^9}, 
   3.647582926982192*^9, 3.647582961599565*^9, {3.6475992636549397`*^9, 
   3.647599279117385*^9}, {3.647600074211872*^9, 3.647600074771022*^9}, {
   3.6476036117023077`*^9, 3.6476037355102053`*^9}, {3.647603783885644*^9, 
   3.647603789557865*^9}, {3.647603890559414*^9, 3.64760391385741*^9}, {
   3.647603979084262*^9, 3.6476039926131372`*^9}, {3.6476042429193163`*^9, 
   3.647604271887816*^9}, {3.6476043145924053`*^9, 3.647604356587678*^9}, {
   3.647604392937366*^9, 3.6476044089768476`*^9}, {3.647604572692894*^9, 
   3.647604574493541*^9}, {3.647604605581403*^9, 3.647604609632832*^9}, {
   3.647604810375839*^9, 3.647604883986072*^9}, {3.6476061656139603`*^9, 
   3.647606181430297*^9}, {3.64760623171216*^9, 3.647606232520453*^9}, {
   3.647606272280457*^9, 3.647606276968236*^9}, {3.647606767586224*^9, 
   3.647606782051011*^9}, {3.647606826434739*^9, 3.647606830106578*^9}, 
   3.647607048847315*^9, {3.647607326130342*^9, 3.647607328994177*^9}, {
   3.647607409948071*^9, 3.6476074124196453`*^9}, {3.647607737825231*^9, 
   3.647607742737471*^9}, {3.647608670944223*^9, 3.6476086894649754`*^9}, {
   3.647608781690549*^9, 3.647608830843248*^9}, {3.6476088716692343`*^9, 
   3.64760894073202*^9}, {3.647609187922697*^9, 3.6476092010087843`*^9}, {
   3.6476092982601957`*^9, 3.6476093517088127`*^9}, {3.6476127096960373`*^9, 
   3.64761272621423*^9}, {3.6476127894641733`*^9, 3.6476128265406227`*^9}, {
   3.647612927400532*^9, 3.647612929470848*^9}, {3.647612964335791*^9, 
   3.647612968967502*^9}, {3.6476130318159122`*^9, 3.647613081326107*^9}, {
   3.6476131788325453`*^9, 3.647613203005727*^9}, {3.647613249559024*^9, 
   3.6476132649493027`*^9}, 3.6476136329351273`*^9, {3.647613801254714*^9, 
   3.6476138049266653`*^9}, {3.647614750323366*^9, 3.647614789118675*^9}, 
   3.647616869418392*^9, {3.647616966960718*^9, 3.647616968934132*^9}, {
   3.647622422897066*^9, 3.6476224656670732`*^9}, {3.647622548543459*^9, 
   3.647622572472526*^9}, {3.647623201690445*^9, 3.647623226624267*^9}, {
   3.6476236166384172`*^9, 3.6476236598912687`*^9}, {3.647623768777012*^9, 
   3.647623785837145*^9}, {3.6476250747276*^9, 3.647625106910771*^9}, {
   3.6476251730572777`*^9, 3.6476251784308167`*^9}, {3.6476252658887672`*^9, 
   3.647625286321814*^9}, {3.647662148759594*^9, 3.647662160222172*^9}, 
   3.647667690630967*^9, {3.647668103933649*^9, 3.647668129669112*^9}, 
   3.6476681609484873`*^9, {3.647668281126472*^9, 3.647668346778545*^9}, {
   3.647668408937497*^9, 3.6476684160399218`*^9}, 3.6476684681000357`*^9, 
   3.647668500829455*^9, {3.647670546742634*^9, 3.647670550590826*^9}, 
   3.647670585775216*^9, {3.647670672000757*^9, 3.647670694994061*^9}, 
   3.647670727729056*^9, {3.647670768786688*^9, 3.64767077141761*^9}, {
   3.647670832194537*^9, 3.64767087097122*^9}, 3.647679545652051*^9, {
   3.647679610882489*^9, 3.647679735825214*^9}, {3.6476801951767*^9, 
   3.647680280589512*^9}, {3.647680322939959*^9, 3.6476804283559504`*^9}, {
   3.647680487453442*^9, 3.64768075432823*^9}, {3.6476809401568317`*^9, 
   3.647681000076704*^9}, {3.647681074606187*^9, 3.64768113983779*^9}, {
   3.647681176282464*^9, 3.647681214203743*^9}, {3.647681268356855*^9, 
   3.647681284088019*^9}, {3.6476816812426*^9, 3.64768169801833*^9}, {
   3.6476822553137913`*^9, 3.647682347476534*^9}, {3.6476823829080963`*^9, 
   3.647682392310923*^9}, {3.64768243123365*^9, 3.647682437487195*^9}, {
   3.647682512108536*^9, 3.647682523200955*^9}, {3.647682728850999*^9, 
   3.647682778545588*^9}, {3.64768281069135*^9, 3.647682879912752*^9}, {
   3.6476829242564087`*^9, 3.6476829408897543`*^9}, {3.647683044754869*^9, 
   3.647683058193582*^9}, {3.647683092563594*^9, 3.6476831276264267`*^9}, {
   3.6476832639656687`*^9, 3.647683294973076*^9}, {3.6476834039750957`*^9, 
   3.647683430624127*^9}, {3.6477017299026623`*^9, 3.647701781785376*^9}, {
   3.647701826860804*^9, 3.647701827137198*^9}, 3.6477018587407637`*^9, {
   3.647701914923175*^9, 3.647701938698738*^9}, {3.647701979805688*^9, 
   3.647701994917281*^9}, {3.647702032959751*^9, 3.6477020723056192`*^9}, {
   3.647756137522438*^9, 3.6477561449077387`*^9}, {3.647772139636303*^9, 
   3.647772169474779*^9}, {3.647772348695691*^9, 3.647772350172758*^9}, {
   3.6478602611528873`*^9, 3.647860265559698*^9}, {3.6478761985353003`*^9, 
   3.647876222053907*^9}, {3.647882850919252*^9, 3.647882952847547*^9}, {
   3.64793036498182*^9, 3.647930368548822*^9}, {3.6479305915128393`*^9, 
   3.647930626476965*^9}, {3.647930673124441*^9, 3.64793071558574*^9}, {
   3.647933328540638*^9, 3.647933333453011*^9}, {3.647935323843892*^9, 
   3.6479353488344088`*^9}, {3.647935757395112*^9, 3.647935759194458*^9}, 
   3.6479361269522038`*^9, {3.64793617986978*^9, 3.647936190774989*^9}, {
   3.6479458398402157`*^9, 3.647945863360593*^9}, 3.6479628841415443`*^9, 
   3.64796292822615*^9, {3.6480147948173437`*^9, 3.648014804102901*^9}, {
   3.6491484691762037`*^9, 3.649148515456091*^9}}],

Cell[BoxData[{
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"5.", "Fit"}], ";"}], "Title"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 StyleBox[
  RowBox[{
   RowBox[{
    RowBox[{"Residual", " ", 
     RowBox[{"functions", ":", " ", Cell[TextData[Cell[BoxData[
       FormBox[
        RowBox[{
         RowBox[{
          SubscriptBox["f", "Res"], "(", "i", ")"}], "=", 
         RowBox[{"|", 
          RowBox[{
           RowBox[{"f", "(", 
            SubscriptBox["\[Theta]x", "i"], ")"}], "-", 
           SubscriptBox["data", "i"]}], 
          SuperscriptBox["|", "2"]}]}], TraditionalForm]]]]]}]}], ";"}], 
   " "}], "Subtitle"], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Epsilon]Res", "[", 
    RowBox[{"i_", ",", 
     RowBox[{"{", 
      RowBox[{
      "\[Theta]y_", ",", "\[Phi]_", ",", "\[Theta]xOff_", ",", "CT_", ",", 
       "d_"}], "}"}]}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Theta]xExp", " ", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], "-", "\[Theta]xOff"}], ",", 
        "\[Theta]y", ",", "\[Phi]", ",", "d"}], "]"}], "-", 
      RowBox[{
       RowBox[{"\[Epsilon]Exp", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "*", "CT"}]}], "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Eta]dipRes", "[", 
    RowBox[{"i_", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y_", ",", "\[Phi]_", ",", "\[Theta]xOff_", ",", "d_"}],
       "}"}]}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"\[Eta]dip", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Theta]xExp", " ", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], "-", "\[Theta]xOff"}], ",", 
        "\[Theta]y", ",", "\[Phi]", ",", "d"}], "]"}], "-", 
      RowBox[{"\[Eta]dipExp", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[ScriptCapitalA]Res", "[", 
    RowBox[{"i_", ",", 
     RowBox[{"{", 
      RowBox[{"\[Theta]y_", ",", "\[Phi]_", ",", "\[Theta]xOff_", ",", "d_"}],
       "}"}]}], "]"}], ":=", 
   SuperscriptBox[
    RowBox[{"Abs", "[", 
     RowBox[{
      RowBox[{"\[ScriptCapitalA]", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"\[Theta]xExp", " ", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], "-", "\[Theta]xOff"}], ",", 
        "\[Theta]y", ",", "\[Phi]", ",", "d"}], "]"}], "-", 
      RowBox[{"\[ScriptCapitalA]Exp", "[", 
       RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "2"]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{
     RowBox[{"Residual", "[", 
      RowBox[{
      "\[Theta]y_", ",", "\[Phi]_", ",", "\[Theta]xOff_", ",", "CT_", ",", 
       "d_"}], "]"}], ":=", 
     RowBox[{
      UnderoverscriptBox["\[Sum]", 
       RowBox[{"m", "=", "1"}], "dataPoints"], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"\[Epsilon]Res", "[", 
         RowBox[{"m", ",", 
          RowBox[{"{", 
           RowBox[{
           "\[Theta]y", ",", "\[Phi]", ",", "\[Theta]xOff", ",", "CT", ",", 
            "d"}], "}"}]}], "]"}], "+", 
        RowBox[{"\[Eta]dipRes", "[", 
         RowBox[{"m", ",", 
          RowBox[{"{", 
           RowBox[{
           "\[Theta]y", ",", "\[Phi]", ",", "\[Theta]xOff", ",", "d"}], 
           "}"}]}], "]"}], "+", 
        RowBox[{"\[ScriptCapitalA]Res", "[", 
         RowBox[{"m", ",", 
          RowBox[{"{", 
           RowBox[{
           "\[Theta]y", ",", "\[Phi]", ",", "\[Theta]xOff", ",", "d"}], 
           "}"}]}], "]"}]}], ")"}]}]}], ";"}], "Input"], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  StyleBox[
   RowBox[{
    RowBox[{"Initial", " ", "guess", " ", "and", " ", 
     RowBox[{"Lower", "/", "Upper"}], " ", "boundaries"}], ";"}], "Subtitle"], 
  StyleBox[" ", "Subtitle"], "\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Photodiode", " ", "calibration", " ", 
    RowBox[{"constant", ".", " ", "Normalization"}], " ", "of", " ", 
    "transmission", " ", "peak", " ", "height", " ", "to", " ", "theoretical",
     " ", "value", " ", "of", " ", "\[Epsilon]"}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CT0", "=", "0.8"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"CTLow", "=", "0.74"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"CTUpp", "=", "0.82"}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Cavity", "-", 
    RowBox[{"mode", " ", "x"}], "-", 
    RowBox[{"axis", " ", "angle", " ", "offset", " ", 
     RowBox[{"\[Theta]xOff", "[", "rad", "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]xOff0", "=", 
   RowBox[{
    RowBox[{"-", "2.35"}], 
    FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]xOffLow", "=", 
   RowBox[{
    RowBox[{"-", "2.5"}], 
    FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Theta]xOffUpp", "=", 
    RowBox[{
     RowBox[{"-", "2.1"}], 
     FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Decentration", "-", 
    RowBox[{"axis", " ", "angle", " ", 
     RowBox[{"\[Phi]", "[", "rad", "]"}]}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]0", "=", 
   RowBox[{"0", 
    FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Phi]Low", "=", 
   RowBox[{"0", 
    FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"\[Phi]Upp", "=", 
    RowBox[{"25", 
     FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"Cavity", "-", 
    RowBox[{"mode", " ", "y"}], "-", 
    RowBox[{"axis", " ", "angle", " ", 
     RowBox[{"\[Theta]y", "[", "rad", "]"}]}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]y0", "=", 
   RowBox[{"0", 
    FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]yLow", "=", 
   RowBox[{
    RowBox[{"-", "1"}], 
    FractionBox["\[Pi]", "180"]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Theta]yUpp", "=", 
   RowBox[{"1", 
    FractionBox["\[Pi]", "180"]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.647684590025282*^9, 3.647684661569504*^9}, {
   3.647684862561137*^9, 3.647685133926084*^9}, {3.6476852010585833`*^9, 
   3.647685203246707*^9}, {3.647685261244473*^9, 3.647685354778079*^9}, {
   3.64768538500546*^9, 3.647685485655642*^9}, {3.647686088184243*^9, 
   3.6476862736887007`*^9}, {3.6476863088921423`*^9, 
   3.6476863093092747`*^9}, {3.6476863628944473`*^9, 3.647686559182303*^9}, 
   3.647686601934718*^9, {3.647686880310132*^9, 3.6476869877971983`*^9}, {
   3.647687035511733*^9, 3.647687107294787*^9}, {3.647690199146102*^9, 
   3.6476901995648117`*^9}, {3.647691700216565*^9, 3.6476917063215723`*^9}, {
   3.647753763732131*^9, 3.6477537924590197`*^9}, {3.6477539373281507`*^9, 
   3.647753941768216*^9}, {3.647755002502792*^9, 3.647755003268524*^9}, {
   3.647755034453302*^9, 3.6477550455329523`*^9}, {3.6477550805026608`*^9, 
   3.647755543882166*^9}, {3.647755591541788*^9, 3.64775572962234*^9}, {
   3.6477558247958193`*^9, 3.647755831058196*^9}, {3.647755897284811*^9, 
   3.647755911207099*^9}, {3.64775594442907*^9, 3.6477559828309402`*^9}, {
   3.647756013145278*^9, 3.6477560773064423`*^9}, {3.647756151134201*^9, 
   3.647756353266523*^9}, {3.647756564655512*^9, 3.647756566879768*^9}, {
   3.6477566120567627`*^9, 3.647756614200674*^9}, {3.647767028344144*^9, 
   3.6477670351576157`*^9}, {3.6477671052409487`*^9, 3.647767107751513*^9}, {
   3.6477672868191023`*^9, 3.647767453988468*^9}, {3.6477674920929213`*^9, 
   3.647767665058031*^9}, {3.647767895133182*^9, 3.647767908674543*^9}, {
   3.647768046373621*^9, 3.647768170316288*^9}, {3.647768585069707*^9, 
   3.6477685927559767`*^9}, {3.6477687073843727`*^9, 
   3.6477687074860773`*^9}, {3.6477687550408154`*^9, 3.6477687552629137`*^9}, 
   3.647768789609684*^9, {3.647769186303377*^9, 3.647769192254706*^9}, {
   3.647769626664521*^9, 3.647769635830306*^9}, {3.647771376587549*^9, 
   3.647771377763792*^9}, {3.647772180169615*^9, 3.647772203969378*^9}, 
   3.647772606106303*^9, {3.647772656018909*^9, 3.647772657857523*^9}, {
   3.647774072755624*^9, 3.647774090524431*^9}, {3.647774238092663*^9, 
   3.6477742427083187`*^9}, {3.647774646110219*^9, 3.647774646146665*^9}, {
   3.647774704431346*^9, 3.647774722661531*^9}, {3.647774878266529*^9, 
   3.6477749560517807`*^9}, {3.6477755965652657`*^9, 3.647775641533926*^9}, {
   3.64777642351696*^9, 3.647776426348337*^9}, {3.6477765710561132`*^9, 
   3.647776571086392*^9}, 3.64777669685105*^9, {3.647780010598873*^9, 
   3.647780010892812*^9}, {3.6477801417820253`*^9, 3.6477801420070953`*^9}, {
   3.647780837989976*^9, 3.647780838212069*^9}, 3.647781537722578*^9, {
   3.647781750372921*^9, 3.647781759972816*^9}, 3.647781815335992*^9, {
   3.6477821590406723`*^9, 3.647782169814986*^9}, {3.647782955886694*^9, 
   3.6477829838867083`*^9}, {3.6477833565183773`*^9, 
   3.6477833565979853`*^9}, {3.647784767035767*^9, 3.647784776777793*^9}, {
   3.647784956903461*^9, 3.647784989517971*^9}, {3.6478013757668743`*^9, 
   3.647801400725668*^9}, {3.647801491128023*^9, 3.647801491582337*^9}, {
   3.6478015264384317`*^9, 3.6478015276941147`*^9}, {3.647802729278677*^9, 
   3.64780310412033*^9}, {3.647803137207345*^9, 3.647803148031652*^9}, {
   3.6478031859303713`*^9, 3.647803318293858*^9}, {3.647803384693335*^9, 
   3.6478033858530903`*^9}, {3.6478036588117*^9, 3.647803662498369*^9}, {
   3.647840126076956*^9, 3.647840142651618*^9}, {3.6478403943868837`*^9, 
   3.647840394520844*^9}, {3.647840577293531*^9, 3.647840581380919*^9}, {
   3.647860491021099*^9, 3.647860493101343*^9}, {3.647860551806488*^9, 
   3.647860570342767*^9}, {3.6478609327018433`*^9, 3.647860933118013*^9}, {
   3.647861072387047*^9, 3.647861101907484*^9}, 3.647862046439714*^9, {
   3.647862167258664*^9, 3.647862195080902*^9}, 3.64786607934146*^9, {
   3.6478662863502903`*^9, 3.647866286388027*^9}, {3.647866411028676*^9, 
   3.6478664159649773`*^9}, {3.647866488565464*^9, 3.64786653597473*^9}, {
   3.647866773294408*^9, 3.647866802957876*^9}, {3.647866856226615*^9, 
   3.6478668562389393`*^9}, {3.6478837459171124`*^9, 3.647883746588249*^9}, 
   3.6479304452531013`*^9, {3.647931670735002*^9, 3.647931710360427*^9}, {
   3.647931880999139*^9, 3.6479319314839487`*^9}, {3.647933359445096*^9, 
   3.647933361885728*^9}, {3.647933404629428*^9, 3.6479334598206882`*^9}, {
   3.647936894855219*^9, 3.647936896551198*^9}, {3.64795944528448*^9, 
   3.647959475164568*^9}, {3.6480148175428143`*^9, 3.648014836185185*^9}, {
   3.648015017494976*^9, 3.648015036541375*^9}, {3.649097677653884*^9, 
   3.649097679054964*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   StyleBox[
    RowBox[{"Fit", ";"}], "Subtitle"], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FitResults", "=", 
     RowBox[{
      StyleBox["FindMinimum", "Input"], 
      StyleBox["[", "Input"], 
      RowBox[{
       RowBox[{
        StyleBox["{", "Input"], 
        RowBox[{
         RowBox[{
          StyleBox["Residual", "Input"], 
          StyleBox["[", "Input"], 
          RowBox[{"\[Theta]y", 
           StyleBox[",", "Input"], 
           StyleBox["\[Phi]", "Input"], 
           StyleBox[",", "Input"], 
           StyleBox["\[Theta]xOff", "Input"], 
           StyleBox[",", "Input"], 
           StyleBox["CT", "Input"], 
           StyleBox[",", "Input"], 
           StyleBox[
            SubscriptBox["d", "f"], "Input"]}], 
          StyleBox["]", "Input"]}], 
         StyleBox[",", "Input"], 
         RowBox[{
          RowBox[{
           StyleBox["\[Theta]yLow", "Input"], 
           StyleBox["\[LessEqual]", "Input"], " ", "\[Theta]y", 
           "\[LessEqual]", " ", "\[Theta]yUpp"}], "&&", 
          RowBox[{
           StyleBox["\[Phi]Low", "Input"], 
           StyleBox["\[LessEqual]", "Input"], " ", "\[Phi]", "\[LessEqual]", 
           " ", "\[Phi]Upp"}], "&&", 
          RowBox[{
           StyleBox["\[Theta]xOffLow", "Input"], 
           StyleBox["\[LessEqual]", "Input"], "\[Theta]xOff", "\[LessEqual]", 
           " ", "\[Theta]xOffUpp"}], " ", "&&", 
          RowBox[{
           StyleBox["CTLow", "Input"], 
           StyleBox["\[LessEqual]", "Input"], " ", "CT", "\[LessEqual]", " ", 
           "CTUpp"}]}]}], 
        StyleBox["}", "Input"]}], 
       StyleBox[",", "Input"], 
       StyleBox[
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Theta]y", ",", "\[Theta]y0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", ",", "\[Phi]0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]xOff", ",", "\[Theta]xOff0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"CT", ",", "CT0"}], "}"}]}], "}"}], "Input"], 
       StyleBox[",", "Input"], 
       StyleBox[
        RowBox[{"MaxIterations", "\[Rule]", "2000"}], "Input"]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Theta]yFit", "=", 
     RowBox[{"\[Theta]y", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]Fit", "=", 
     RowBox[{"\[Phi]", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Theta]xOffFit", "=", 
     RowBox[{"\[Theta]xOff", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CTFit", "=", 
     RowBox[{"CT", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dFit", "=", 
     SubscriptBox["d", "f"]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fit parameters results\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<CT = \>\"", "<>", 
     RowBox[{"ToString", "[", "CTFit", "]"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(c, x, off\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"\[Theta]xOffFit", "*", 
       RowBox[{"180", "/", "\[Pi]"}]}], "]"}], "<>", "\"\<\:02da\>\""}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\[Phi] = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"\[Phi]Fit", "*", 
       RowBox[{"180", "/", "\[Pi]"}]}], "]"}], "<>", "\"\<\:02da\>\""}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(c, y\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"\[Theta]yFit", "*", 
       RowBox[{"180", "/", "\[Pi]"}]}], "]"}], "<>", "\"\<\:02da\>\""}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Theory", " ", "plots"}], ";"}], "Subsubtitle"], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]Plot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{
         RowBox[{"\[Theta]x", "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], ",", "\[Theta]yFit", ",", 
         "\[Phi]Fit", ",", "dFit"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]x", ",", 
         RowBox[{"-", "1.5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.5"}], ",", "1.5"}], "}"}]}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.5"}], ",", "0"}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"\[Theta]x", " ", "[", "\:02da", "]"}], "]"}], ",", 
          "None"}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica Neue\>\""}], ",", 
          "20", ",", 
          RowBox[{"GrayLevel", "[", "0", "]"}], ",", "Bold"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipPlot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"\[Eta]dip", "[", 
        RowBox[{
         RowBox[{"\[Theta]x", "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], ",", "\[Theta]yFit", ",", 
         "\[Phi]Fit", ",", "dFit"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]x", ",", 
         RowBox[{"-", "1.5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]Plot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalA]", "[", 
        RowBox[{
         RowBox[{"\[Theta]x", "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], ",", "\[Theta]yFit", ",", 
         "\[Phi]Fit", ",", "dFit"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]x", ",", 
         RowBox[{"-", "1.5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Green", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Experimental", " ", "plots"}], ";"}], "Subsubtitle"], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Tables", " ", "to", " ", "plot", " ", "data"}], "+", 
     "errorbars"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]Data", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Theta]xExp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"\[Theta]xOffFit", "*", 
             FractionBox["180", "\[Pi]"]}]}], ",", 
           RowBox[{
            RowBox[{"\[Epsilon]Exp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "*", "CTFit"}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"\[Theta]xExpError", ",", 
           RowBox[{"\[Epsilon]ExpStd", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipData", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Theta]xExp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"\[Theta]xOffFit", "*", 
             FractionBox["180", "\[Pi]"]}]}], ",", 
           RowBox[{"\[Eta]dipExp", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"\[Theta]xExpError", ",", 
           RowBox[{"\[Eta]dipExpStd", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]Data", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Theta]xExp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"\[Theta]xOffFit", "*", 
             FractionBox["180", "\[Pi]"]}]}], ",", 
           RowBox[{"\[ScriptCapitalA]Exp", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"\[Theta]xExpError", ",", 
           RowBox[{"\[ScriptCapitalA]ExpStd", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]ExpPlot", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{"\[Epsilon]Data", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Blue", ",", 
          RowBox[{"PointSize", "[", "Small", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipExpPlot", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{"\[Eta]dipData", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "Small", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]ExpPlot", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{"\[ScriptCapitalA]Data", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", 
          RowBox[{"PointSize", "[", "Small", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
     "\[Epsilon]Plot", ",", "\[Eta]dipPlot", ",", "\[ScriptCapitalA]Plot", 
      ",", "\[Epsilon]ExpPlot", ",", "\[Eta]dipExpPlot", ",", 
      "\[ScriptCapitalA]ExpPlot"}], "}"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.647684590025282*^9, 3.647684661569504*^9}, {
   3.647684862561137*^9, 3.647685133926084*^9}, {3.6476852010585833`*^9, 
   3.647685203246707*^9}, {3.647685261244473*^9, 3.647685354778079*^9}, {
   3.64768538500546*^9, 3.647685485655642*^9}, {3.647686088184243*^9, 
   3.6476862736887007`*^9}, {3.6476863088921423`*^9, 
   3.6476863093092747`*^9}, {3.6476863628944473`*^9, 3.647686559182303*^9}, 
   3.647686601934718*^9, {3.647686880310132*^9, 3.6476869877971983`*^9}, {
   3.647687035511733*^9, 3.647687107294787*^9}, {3.647690199146102*^9, 
   3.6476901995648117`*^9}, {3.647691700216565*^9, 3.6476917063215723`*^9}, {
   3.647753763732131*^9, 3.6477537924590197`*^9}, {3.6477539373281507`*^9, 
   3.647753941768216*^9}, {3.647755002502792*^9, 3.647755003268524*^9}, {
   3.647755034453302*^9, 3.6477550455329523`*^9}, {3.6477550805026608`*^9, 
   3.647755543882166*^9}, {3.647755591541788*^9, 3.64775572962234*^9}, {
   3.6477558247958193`*^9, 3.647755831058196*^9}, {3.647755897284811*^9, 
   3.647755911207099*^9}, {3.64775594442907*^9, 3.6477559828309402`*^9}, {
   3.647756013145278*^9, 3.6477560773064423`*^9}, {3.647756151134201*^9, 
   3.647756353266523*^9}, {3.647756564655512*^9, 3.647756566879768*^9}, {
   3.6477566120567627`*^9, 3.647756614200674*^9}, {3.647767028344144*^9, 
   3.6477670351576157`*^9}, {3.6477671052409487`*^9, 3.647767107751513*^9}, {
   3.6477672868191023`*^9, 3.647767453988468*^9}, {3.6477674920929213`*^9, 
   3.647767665058031*^9}, {3.647767895133182*^9, 3.647767908674543*^9}, {
   3.647768046373621*^9, 3.647768170316288*^9}, {3.647768622054653*^9, 
   3.6477686395980864`*^9}, {3.6477702595000362`*^9, 3.647770264122696*^9}, {
   3.6477706624259567`*^9, 3.6477706689029217`*^9}, {3.6477708607013273`*^9, 
   3.64777088248425*^9}, {3.647770914428441*^9, 3.647770997214574*^9}, {
   3.6477710641105213`*^9, 3.6477710672064133`*^9}, {3.647771185138177*^9, 
   3.647771234873774*^9}, {3.6477714617749567`*^9, 3.647771467293148*^9}, {
   3.647771509102865*^9, 3.647771519237658*^9}, {3.6477718651017523`*^9, 
   3.647771869619631*^9}, {3.647771917878152*^9, 3.647771918213119*^9}, {
   3.647771973367358*^9, 3.647771982247176*^9}, {3.647772213811895*^9, 
   3.647772217530842*^9}, {3.647772302677051*^9, 3.6477723104523287`*^9}, {
   3.6477723551886473`*^9, 3.647772385954105*^9}, 3.647772456216148*^9, {
   3.6477725381454153`*^9, 3.647772547600832*^9}, {3.647773401961185*^9, 
   3.647773402312243*^9}, {3.647773444674129*^9, 3.647773511738441*^9}, {
   3.6477735425787487`*^9, 3.6477737187568293`*^9}, {3.647773798048089*^9, 
   3.647773891679487*^9}, {3.6477739255056973`*^9, 3.6477739437930183`*^9}, {
   3.647774179230811*^9, 3.647774199846085*^9}, 3.647774231088518*^9, 
   3.6477742770718193`*^9, {3.647774320752804*^9, 3.647774343624914*^9}, {
   3.6477745884545803`*^9, 3.647774588700985*^9}, {3.647774751512724*^9, 
   3.64777477588266*^9}, {3.647774961565483*^9, 3.64777499114085*^9}, {
   3.647775589676848*^9, 3.647775590661057*^9}, {3.647775669154018*^9, 
   3.647775759067465*^9}, {3.6477761031455383`*^9, 3.6477761174832582`*^9}, {
   3.6477763305673523`*^9, 3.647776335070303*^9}, {3.647776786926964*^9, 
   3.6477767943492517`*^9}, {3.647777007320706*^9, 3.6477770076061573`*^9}, {
   3.6477792918191957`*^9, 3.647779292810563*^9}, {3.647779491890901*^9, 
   3.6477795863756866`*^9}, {3.6477796236432734`*^9, 
   3.6477796236890717`*^9}, {3.647779698481916*^9, 3.647779728370723*^9}, {
   3.647780017496929*^9, 3.647780044240407*^9}, 3.647780184732089*^9, {
   3.6477802704492826`*^9, 3.647780292598722*^9}, {3.647780676831243*^9, 
   3.6477806768837137`*^9}, {3.647780715368505*^9, 3.6477807192459517`*^9}, {
   3.647780974675932*^9, 3.6477809774174547`*^9}, {3.647781041372154*^9, 
   3.647781054776594*^9}, {3.647781540627634*^9, 3.6477815655959873`*^9}, 
   3.647781712697283*^9, {3.6477818637087097`*^9, 3.647782001159025*^9}, {
   3.647782782255402*^9, 3.64778278562989*^9}, 3.647782998491651*^9, {
   3.647783239993442*^9, 3.647783243998502*^9}, 3.647783349483423*^9, {
   3.647783398697597*^9, 3.6477834707355747`*^9}, 3.647783505421997*^9, {
   3.647783732697768*^9, 3.6477837373275948`*^9}, {3.6477838760754642`*^9, 
   3.647783889667561*^9}, 3.647783971103202*^9, {3.647784046443018*^9, 
   3.64778406091216*^9}, {3.6477840962092333`*^9, 3.647784208970223*^9}, {
   3.64778424174929*^9, 3.647784244818873*^9}, {3.647784576050569*^9, 
   3.6477845845525627`*^9}, {3.647801296652742*^9, 3.647801301104745*^9}, {
   3.6478014324544687`*^9, 3.647801440222691*^9}, {3.647801534651156*^9, 
   3.647801535625312*^9}, 3.64780157409269*^9, {3.647801622163246*^9, 
   3.647801629862626*^9}, {3.6478016768139143`*^9, 3.64780167909201*^9}, {
   3.647801752370286*^9, 3.647801757479661*^9}, {3.647801801362191*^9, 
   3.6478018089537773`*^9}, {3.6478031140607347`*^9, 3.647803132426951*^9}, {
   3.647803329032667*^9, 3.6478033739433317`*^9}, {3.647803431130662*^9, 
   3.6478035199232492`*^9}, {3.647803554604838*^9, 3.647803624557788*^9}, {
   3.6478407391180277`*^9, 3.64784076365023*^9}, {3.6478409089273357`*^9, 
   3.647840945599251*^9}, {3.647843000219747*^9, 3.647843032266992*^9}, {
   3.6478605051654787`*^9, 3.647860548359202*^9}, {3.647860897272485*^9, 
   3.647860929666271*^9}, {3.647861105011334*^9, 3.647861106924527*^9}, {
   3.6478660888632936`*^9, 3.647866094404107*^9}, {3.647866254186702*^9, 
   3.6478662859760427`*^9}, {3.64786634379605*^9, 3.6478664559022007`*^9}, {
   3.6478664885988817`*^9, 3.6478664886401043`*^9}, {3.647866535994401*^9, 
   3.647866552273466*^9}, {3.647866638986968*^9, 3.647866650999761*^9}, {
   3.6478667196811457`*^9, 3.647866723338235*^9}, {3.647866757908929*^9, 
   3.647866773127249*^9}, {3.6478668562568007`*^9, 3.64786685628887*^9}, {
   3.647866947959942*^9, 3.647866949390911*^9}, {3.647930024590386*^9, 
   3.6479300561571693`*^9}, {3.64793124353312*^9, 3.64793124633757*^9}, {
   3.647933446548636*^9, 3.647933446590619*^9}, 3.64793689910485*^9, {
   3.647959482900117*^9, 3.647959483420065*^9}, {3.64801483793845*^9, 
   3.648014854761574*^9}, {3.6480150175556507`*^9, 3.648015017609164*^9}, {
   3.648015433648258*^9, 3.648015445208308*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Fit parameters results\"\>"], "Print",
 CellChangeTimes->{
  3.6480155404287453`*^9, 3.64801600002691*^9, 3.6480170990467253`*^9, 
   3.6488777477681837`*^9, 3.648881511311586*^9, 3.6488928833012667`*^9, {
   3.6490948480320387`*^9, 3.6490948677141647`*^9}, 3.64909505156068*^9, 
   3.6490979337655325`*^9, 3.6490979895797253`*^9, 3.649141472267459*^9, 
   3.649143891441828*^9, 3.649144378732699*^9, 3.6491444112235575`*^9, 
   3.6491485592676992`*^9, 3.6491488245019827`*^9, 3.6491489035335026`*^9, 
   3.649153308196435*^9, 3.649153348020713*^9, 3.6491645523900614`*^9, 
   3.6500110876604023`*^9, 3.650011924166248*^9}],

Cell[BoxData["\<\"CT = 0.818699\"\>"], "Print",
 CellChangeTimes->{
  3.6480155404287453`*^9, 3.64801600002691*^9, 3.6480170990467253`*^9, 
   3.6488777477681837`*^9, 3.648881511311586*^9, 3.6488928833012667`*^9, {
   3.6490948480320387`*^9, 3.6490948677141647`*^9}, 3.64909505156068*^9, 
   3.6490979337655325`*^9, 3.6490979895797253`*^9, 3.649141472267459*^9, 
   3.649143891441828*^9, 3.649144378732699*^9, 3.6491444112235575`*^9, 
   3.6491485592676992`*^9, 3.6491488245019827`*^9, 3.6491489035335026`*^9, 
   3.649153308196435*^9, 3.649153348020713*^9, 3.6491645523900614`*^9, 
   3.6500110876604023`*^9, 3.650011924167248*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(c, x, off\\)]\\) = \
-2.10218\:02da\"\>"], "Print",
 CellChangeTimes->{
  3.6480155404287453`*^9, 3.64801600002691*^9, 3.6480170990467253`*^9, 
   3.6488777477681837`*^9, 3.648881511311586*^9, 3.6488928833012667`*^9, {
   3.6490948480320387`*^9, 3.6490948677141647`*^9}, 3.64909505156068*^9, 
   3.6490979337655325`*^9, 3.6490979895797253`*^9, 3.649141472267459*^9, 
   3.649143891441828*^9, 3.649144378732699*^9, 3.6491444112235575`*^9, 
   3.6491485592676992`*^9, 3.6491488245019827`*^9, 3.6491489035335026`*^9, 
   3.649153308196435*^9, 3.649153348020713*^9, 3.6491645523900614`*^9, 
   3.6500110876604023`*^9, 3.650011924168248*^9}],

Cell[BoxData["\<\"\[Phi] = 4.7845\:02da\"\>"], "Print",
 CellChangeTimes->{
  3.6480155404287453`*^9, 3.64801600002691*^9, 3.6480170990467253`*^9, 
   3.6488777477681837`*^9, 3.648881511311586*^9, 3.6488928833012667`*^9, {
   3.6490948480320387`*^9, 3.6490948677141647`*^9}, 3.64909505156068*^9, 
   3.6490979337655325`*^9, 3.6490979895797253`*^9, 3.649141472267459*^9, 
   3.649143891441828*^9, 3.649144378732699*^9, 3.6491444112235575`*^9, 
   3.6491485592676992`*^9, 3.6491488245019827`*^9, 3.6491489035335026`*^9, 
   3.649153308196435*^9, 3.649153348020713*^9, 3.6491645523900614`*^9, 
   3.6500110876604023`*^9, 3.650011924170248*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(c, y\\)]\\) = \
0.125366\:02da\"\>"], "Print",
 CellChangeTimes->{
  3.6480155404287453`*^9, 3.64801600002691*^9, 3.6480170990467253`*^9, 
   3.6488777477681837`*^9, 3.648881511311586*^9, 3.6488928833012667`*^9, {
   3.6490948480320387`*^9, 3.6490948677141647`*^9}, 3.64909505156068*^9, 
   3.6490979337655325`*^9, 3.6490979895797253`*^9, 3.649141472267459*^9, 
   3.649143891441828*^9, 3.649144378732699*^9, 3.6491444112235575`*^9, 
   3.6491485592676992`*^9, 3.6491488245019827`*^9, 3.6491489035335026`*^9, 
   3.649153308196435*^9, 3.649153348020713*^9, 3.6491645523900614`*^9, 
   3.6500110876604023`*^9, 3.650011924171248*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 
      NCache[
       Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV1nk4VV0XAHBD15WMGSreZEqUIU2GZJ1GJENliCRCCRlSUsZXRSoUETJn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      "]]}}, {{}, {}, 
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
     Opacity[1.], LineBox[CompressedData["
1:eJwVmHk8VO8Xx4tsRVmK7EklonyTqNSZohJZkqKyk12bbCWEUmQrCWWPpIQi
u2vfd5Ety8wY68y1m5nE7/n9M/N6v+7r3uec83zO57nnSlndNbjNsmnTJhH0
8///nRw3JjY2VrGYoMp3Ps4YJBrJFxkzVzHFxY6y6RAM5DI2gnOXVrEkvRtH
733BgHAp/bD11Cp28NQ51fppDJxDFt3qulYxY2uFF1eVK6BmR9iW0LRVLKOu
8+qHggpw3V0tJaK9iu1kG2P+ra2ELlkFk2PRK9hDK5ZnJ7fVQEOJpatAxApW
wRsiRZasgTKd6OCFlytYTouYfsKxGsi4v1GY82QFM/bh8NEwqwGfos5dCrdX
sFdSQr3G32tA7pJ7+/5jK9i+PheZT6a18NQeOyfUtYzZVzceYa+sA8VPV2SZ
PMsY4ZBYzo7SRsgYWGOUJS5i+6QZxsDRAXx/70/nqC5gK+6Blcvx3SDqrqKk
/GMOo+2seW7E3Qfeuhwbd8JpmKaVhSJf2hCw2hI0ox/PYI4+ofzLrGPgYsTT
Keo+iW33ydr/pJEEW/MnLOI/jmO94WePpdlQYLLeKvlsNBHLn+P+9lF8ChZD
ezurPUYwEzYZ93yXGSi+t6PO2nIEmzs5z5BxnwH/q5rFrNojWJrU5L8onxng
Fy5OUZcYwfSolbZm4TOg+DHetbpmGJv+c24kK2cG7hTb7KrmG8YK+Tpfqi7M
wCRlwbjqyxBGZL0lUXdvFnIaD+lYvR3CMjwuPfbynAWPrzZnWXyHMD05TfMD
frPA/qBX9pzBEOa3mx7vHD4L+/8VMSvpgxjf8k2pzKxZsBJ4+qHy/CD29nXU
R+LkLAzBjtGKkX6sZ7Lv0a6bVNA92DrlVd+PTThdj/O1pALax8Wj2f2YeLAm
65g9FVLH2DnSfPoxS83toS89qOAYsK7wUrwfk+eU878XRYXVOurjK7f6MOko
c+GwFirw67YIEXt7seAele9NyjQIPB4s9b68F7PT2OjnVqPBsoTmIcP0XqzK
5oLy+XM06MOrz9S59WJXwgpux+jSIDGy5Hbmzl7su95Ic70tDeR7Mn88MOjB
CEb9RepvaXDR5KUea1s39t8+vaBH0zQQyfE9YVLQjUlcSJSRxGlAY3WXzk/q
xlwEXrgUL9Ig6ovVqq1rN9Zq3d79a40GROapxKbd3Zjz0V93Y7bj4B1Lo0Va
d2Ev6uQVryvioEcl901f7sLavmYmWB3DYe/ZwSr1412Yotpz09uqODRO1kcv
c3ZhQtd0CnUIOAiqJp+58a0Ts+dmGn3WwyGn92rYHkYHJkzi3vHCGYcAOS1P
L2IHttc1+czqXRyu+xCsupo7sFzm5AMTVxz+7Vc4HpjQganHcvVxPsJBy419
eEK9A2PMyYpNPUfryTy4ZSbejjH7smaqE3C41252hHeuDTt6LvpOZDJa30Ob
taqqDdtQpOYZfsTBpm7fl/32bViYxq4npZ9xWLf5zZz93opZxfJE8+bhcDRF
Le6xZgt2T+IIpb4OB/lrSrHmQi1YX5HRkHgjDjKccjHqlGbsUHZEiF0zDmJ3
hKK3BTZjStG87L3tOHCcXIh8jzVhL/1Xt0j24cBCnYzwDWvCaueGTfgHcFhL
HAm3Nm3C/JPUrzAGcVhgaw099LcRexTmzZIygsNQ56eXJccbscQ05SNmFBx+
Bya8SGRrxPYeFhagTeDQpfI2KOBXA/btptzj+1M41Mf7P9N+0IAd5Ge0GMzi
UKXvFXjkbAP21Pthbg4Vh1LWewECvA1YskPsDhYch+8Opk8Hs+qxwH2SR3zn
cfgqZuiHeddjZVYtM5kLOHxq1/JN1a7H2qVLdzct4vBBWfWJ01QdVmtUVUxc
xuHd5GFvvcI6LKcs/9DQCg6v3+9/rBRUh7Vlpm1pXMUhaLOA1999ddh2yj+K
NwMH/zwuz5HFWgzCembVmUhPdps8qqtqsbPhL66uI/YQWXX7FFmLBbZ4C3/9
i8ODVurDEItarA+TO62zhoOzH9n17pFaLDlIvGwMsZ3S4IOr6zXY6eWFdw7/
cLCidN5Xaa3BmHG3WsiITWIb7ol+qMGUB0RuXF3HwegydnfDsQa7MM9+Oh+x
wUb+HdKJGkyGi8tj6wYOl79/dannrMGM1MXZryK+eDvV+cvvauxsvcFUGOJz
u+OcwtOrsdb2ZslyxGrNEY6ubtXYh8KyjFHEKj5BDkYa1ZjBtvsBK4iP/udj
f0qgGst9dTZ7A7E8+aGdJLEKi7+UcGgNscw7J1vW3CqsL5WLPoN4r5bV7Qnf
KuyfmfDOdsRi/4xtmnWrsKmv7r5piIVy9Kyzxasw25PDJ+4i5re+YPVmthLz
P7VHXR4xt+BpS4+SSqzLY8/7IZQfR6OSxa3gSiz+eu9ZP8Qs3nLmcKMSI09f
VhFCvHZYykz6YCVmsJHyOBnVa3VMyJRjtQKjSW3bIYl4IWq7yUxtBTaQ3Twf
juo9e5HtVntUBfZ79My+JbQ/E8y/N35YV2CJXV3p2oiHLKaMHm+uwBT+80r4
hfZ7OuW7W3AKhuU61dK5EIsGvj4lcQ7DTCsuiSrRcfC5YFB//mk5licoU2qB
9JMjczS0f0851i1+Xu020heRk/+qS0UZtsN0/wvTJRzON3cOR22UYnr3ngXJ
In26f839eDCxFLOiWZz+N4dDRmikY+mZUmxw68/qGqRvbv0rK6QnJVgAxfDi
EaT/rl8dPEprRdjfgfPXHqD+2fIzp7vufRHmYK9VRB7HQfldROzNU0XYsGwD
U4uMQ8wN/f3+jwqx90qiEoujOJgPt6t10n9iwUrNUt/7cYjAsllux/zEbKrK
v1b/Rv2WFN5AV/mJ6fQyDjT24HDAWs9wj0c+NnIzYTG7E9Vvos3p7vIP7KXG
5ZPUBhwkGr/9x/r2BzZ3PTEkAfmLXmbYavSxH5j+53Gieg3qT2fdgHLX71j9
Y8EcRwwHr/nWOJ6FHKzl7Nhe2XyU30rsG6M/XzAGV1msM/K7u4U3JH3FvmBh
e4kL5u9Rvo+Ev6TfysSY6SJhF2NwiN2IqVruz8AeZT37sBiJ4uOKmX/Tm4bJ
9Y3GYoGoP1XlE5MSE7GqCxdND9mjfnI9WkxVScAGw/+Fp9sg/X9T7TnZ8QHz
SH3bKWSJ9LTv/LaeTXEY/9GBN0M30P07zDy4rKKwxm/8sbgWDuytkolkTX8s
jVPuLxzC4dUz48x/Cz4YHhFkIyGD4r9/X/CooRd2meigsLgXB5GIC3+UFZwx
/zHmoq8IDmSBhcoDjRYwoHRt8QAXDvTe3Zs8s4JhOYdvPJtMA1VL7qY/3qHg
MOi/eXWEBqXLG41SByJg4ce1P8cGabDmu/gmaPk1aB47RI3qpIF31IDM1agY
yP2sKDNRRoNys18yy5PJkGwowDoQRYOyoBS9VweyYIh+1Foenb9raqu74qey
QKTCIHYAnc9qC9pDWV+/QZpj/hbfIzQw+/Yoz044B7QPCaRn7qXBn937zr5M
zIUrJ/XUwzhpMEh1v9nyJQ9sijd/ieiiwu93YqEGNcXgQn5k+cucCpPLSl7Z
j6qB1pLfeNBqFtwuG08rZVSDnbeqtuHNWWBJ9b5V2FMNI1oW4o8MZkFUv/Z0
pWIN3F5pG887Nwu6mddZuik1kJeh5TC5dxZ+mHmFrBjUQS/qOwPiDPjUl8ef
PtQIYykTnOGmM7Ar9lJV82AbyLPu+/pDcxoSlO58PBzTA5nqn8WDhybAqdin
xyanByxlD4dIdk+A6tlw9vcNPTCnTPAsaJyAbt0cew5GD4gMMKTwnxPA6bgg
P3qjFx7bJk37Rk7AgyT3/EjR35BxY2briYsTcIHHt24poQ/EavZdfpdPAYGo
8FW5gj4or9s2nvqVAqMiSQct2/vg5LJ/YH4qBR4frAxu3eiD3j23ZCYjKZCj
zqqXbtEPtrbiCqF3KCDyKOi30d4BEDF0yZg4SAEqJXyyOG0QsCeJWvYp42DM
Yn/iSukgNHwyUG6IG4cacULwRNcgRFyLSzr8Zhw+GM4d2rlpCF7ttzy+I3Ac
tKr077rcHIJhy8GtUrbjkB7PtyK54w/c+/XlTdShcbAwfMP6zHMYhpgsT/aW
kqHlrpOhaPgw2Fs8tL6bTwaVEPW03LRhKPZqSaj5RobtVYsXhruGoeDklNaL
ZDKUHTEMVlEYgdcroktuQWQQ2baLb3psBFRbB2VXDMkwbaEd/iltFNg3/ZQn
rZCgeWZJnpI7ChfqeByH5kjw1T2haV/5KIT5WmiPTZPA5dU8W0rvKGQczTq6
fYQEcwXvvD9wjMGo3GfhlXoSrG4nO0Q6jMHqBWXOrR9I0BcbytHhNgbBDji5
OpoEhftU0rb7j4HqFP+J4EgSPDoZPBoSNwYr5bEeakEkWL+taPS8eQy4Y1Lf
qrqSYEuZt8ZjBSKocb8UjtUhwfjFA8SiE0TQyLfBJC+RoK6r3Zd+ngiTvcEh
PzRIEDS5t8TNjAhi+SJlLGpoPtjZ+N+9cCJ4X1V7SThEgpmEB+3f3hOh6qqb
7X8yJGiRFXOhfiJC8n8Z349IkyAU7mY4VhAh6ZlOkaEoCXiddknenidCm2S7
+VluEswvl5em/iPCgMDh6AROEnT52d8kcpEAycqLi40Eb6JL3prvJQG1ZOY2
5zoRBKssuW9eJUEFl1DIlzkiiAt/Y+jmk+Acl7LZqz4i6Nw59amsAj2Hl0pf
7iHCk+oGQ/kWEgiTJDqduonwx4WUzUUiAd+UrqZ3GxHiq3bb1vCSIbXlQbZi
LRFahdIFlMTIcKzBOWqtigj/nJUqk2XIUHnApOMXysNUSFfM9wwZ7II9jTJL
0frOAV0nnMkQ8vwMeSoPrV/J65fhQQa6xs3q3T/Q+oIJCkIBZEiqmdlqmIvW
ryh8sRRLhmTR3/14FhF4BC8ct04jA8faLhv9r0Q47dRN6swhQ0RvlElZJopv
F+1Mdj0ZtnTUfChFdW11fDwr3k0Gip0lRTcdxYdxxr0aJsOK8K4U6kcUn6P0
ssMyGYoHNR7opxAhFMtJ6ds0Dhzf84N2JhOhbOcZ/Yvc40C0luEbT0TxY8Zf
9kmPQ5jLJ78v8Sj+nRTjN4fH4aREgW3yBxS/gys7y8lxGI5uqkhF+/xHIMxy
RH8c9nLmt7fGovgdRHfomoxD4Ov4gOUYFH95Rmmp3Th4amZ9lkUcb18tFOcz
DtOw51JBNIq/TL+WM3gcvHU+V/Ai/sc//MDj7TgcsElLd39LBAV7pz2UpHEY
ahtmTEahfMrorYZfx+H5dtYiO8Sh/M8fVxeMg/N6CnHhDcrHTkD2aPU4tDGO
ugUjppYm9Sa1jYMiy7a7hxGL8x8O3DGAnj9u2zb8GuVnV/Kfzziqh41t5HvE
T0o1R2bn0Ho3eX7aIM7i6311a20c1ibVT55E/MfW+mQTBwX2xvaKiiHmKZ2b
UBWgQEywu/FWxKf5fN5+kkAcV0TdgtjFdpu6oBwFtMJE+rchji+JmQtUpkCD
GkNIEnEr74GERQIFDhTHfTqD+N/tH9pWlymg7y/7zBGxQgmB0WFEgQ8f87NS
EJvytqWDNQWS8GMSE4hDb98y/IZ8U148oFvl//kXT24Wf0SBjXXLpqj/57/D
PTvkGQXNfV4b//6f/21WU2YEBY59Mb7riupHcXwdeeQDysftrfMC4m/3pOps
PlHgIT/rvieo/u7uOczY7xSodRJ7LYD254w3HGkvo8BHt/M/8hGz+7dZb2mk
wMTN5gDrd0RoDzKNOfGLAjXp5A0xtN8Wbx5v/jhNgT6fUzPfkT4Oxm493r9M
gVU/d4PwOCLMJ8Q6bt88AX/kCNc8kJ78Mwu6PYUm4KL/SzFHpD+tnAuc3/ZO
gLyBcd/DBCII/OxRIylMwKbbhhIhSK8fKxfTdDQm4Jvky+MDSM/O9f4D/noT
4MC02+BPJYJyK9+Owpvo3PpVAUaoH+r6jnjuvT8BxhQtARbUP5O4k9Zq/ARM
+Kt7jqJ+y1lm+sh/ngCND2z3Hn4jgtfflz8s8ybgPo33p0AOEbZyZIi1NE3A
nA5D8CHqZ3kJMi1pFXFAbmhJMRGWpF2le1kmoTibfOMz8oMyWRbjbdsnwa/G
8UJKORF0lfdUuu2bhAV3Mft85Cf3Lpu80boyCQ+EN+2xaCaCqsFMva/JJPza
cvRseisRNhs/WsuzmwROJ3391XYivLaOuS3pMwks2qPixb+I8OPRL5WlzEl4
Y/axqHIY+bCftbPsz0nIMGUPMxtDPv58IcmschIoNzqF2clE+BXJu7XxN3qe
6YlTblNEWMm4PBS/ZQqORysOdi0R4eTvGr+LZlPARbm54xkPCQ7fjJS75zgF
R806rPj4SCD1x/RXjPsUzN3urPm8kwScpBWZ6bApUIvOC1lHft5LO9j+CpsC
ntkxVhV0HtxnDxXv2jMN7gHvTAe0SWDz8kY9U34aGueGs/fqk8CY+8B96RPT
kOew09bdkARn+LGah1emwee3VyeYkoBbYt5JyH8aHE/o2d24S4IM5WvFJqRp
EHQd94p/S4IPhVI2z/BpiP13Pis6jgThp2g83/5Ow3jVWnBcIgnczwZZbgjM
gPs91V1Vn0mgoVPEmaIxA3L2jbzh5SQYsRE3mkibgaZSx6Fd6PwVjBpfvG8/
Cw6eN077aJLBeOxtVpPrLJRzXmPV0iXD+8MX7KR9Z0Frp3WuODrf9zSmD/x6
Owvc3WpxQ+ZkOLRuV6lSPQtsTTtdCpDvE+ynw/6JU8FAaP3B7wwyOKrhsi+7
qSDsYxP5gHccMDLdPOkMeu9+/bEzbGEc5LMpYbPovXpYZTY3jjkOcV6/ylSN
cCgxKXP9ykIB9+05op13cchsqTId40d9r2r3e/P/v3t8jxAMV6JAS63jp9zN
c3D9l5r1rBsFTgj3SwjYzIFfyplkWEfvZxX5PL0H50FwUNuvRngSevakNct/
WYCHu08dkbo2DU+aeZ4/E1gCdZcA3EgX5S0fnZokvATxmw+fsbo+C+uhEpUl
kkvgT9ZatDWbBR/9I2vzh5Zg7VmmsfkdxD36D8w0luBcLO3F1jDEI2/MVNyW
YEly1eFMyyz4LQqrTPUuwZ3GS+1l6lSoMEwx3PJnCR7LRgQwtaiw6afcA0nS
EqgWii8cMaCCn+eprGv4EpQbFjQHWlDh6T8T6SqOZZhavC3Q400Ff46kHe9V
l+EG18gxtjwqBIoemLwctwzmQqbx+mI0mLVM4tmUtAy9bjy60uj93TBDROlH
2jLUPgNLmgwNpJV3+AjnLgO5lPWVixINqnTpApT6ZfB8n7CxXYsGm/ybwHd5
GWwuk6d73WjwePLOu1z9FTjw1ib3bD0NiIenSm2ur4Cjd2EEbwsNtNysiUIm
KzBNyejo7aCBCIuxgo/dCjxUvX/t0gANCkXPVmv5rEC1JjOzdpYGK7oCOOnL
CthIb324ixeHB/kFFwQ5VkHByyKLpIfmt1/fs79yr0KclcNe36s4DCxk7Vbn
X4VExpUXfEgX5xQ/Tt8VX4WuPX/4RM1w4P8SEdaotAq2yfavKpxwyE1y6PW2
WIVT52Xa9J/hYIPZgIDtKugt8jCMX+Cwe9g847PTKhhqitUbheDgJ3r9Ua87
ut+M69QJND/qR5+TUAxdBV4tN66QDzjMhYjakorQ/RyK6ba5OHzMFGz3wlZh
w+oUz+8fOBg38qny1q5Cf1lD7+mfOFSwc2493bEKuz7yBNCK0Tz9dCkrmoKu
d6QMD1bjoJGECyrMroLF8ZrV9Vo0/5VP+1bPr8LCRU7j3Wh+tlgbvTK3tgq7
IzXGFFpwUPRoXb4kQAebJy8rSN1ofnzbYDa6mw7PlMxLC9E8HpNXXe8uQYe6
es2JADSvb1ooik2VpYPC2cvY2gAOHc7pp/8BHTQCvyp4juEQGJKc/uY8HWJ0
TYzWiTioZn7YIadNh9lrVu8fkXFImng9dv06HSTVtztcm0Dzt5XvsxxnOijG
CA29mcWhEIQ/Vzygw3rjmbdkKpqXxX+0dHjS4Wrn3deyOA5RvykC84F0uBex
Wy9iHvV1np/K5hA6pKZ3cX1fwEHmtcgtvkg6JF4S3ahfxKH4sm7Kf/F06JFI
j+hYxmGL3GTt2VQ66NBKD1av4KDD4T915TMdTHy2LX5exSGaLMpjlU0H+YLP
1EA6DqOV+YoP8ulQUFApaMjAQS5Rz9C/hA4jneHOQkwcXL2nPF5X0sHruRW1
DTG7ijj2vZUOzW8yHUTW0H7vLCBWddPB9LuQ1TfEsfP67N39dBCkefoe/4cD
sW1aljRCh6/3PCq+I5b/GqizOI6e59EmLb2Og/tLifussyheXe2MIMSYbWGU
wAIdjLVaL48i5tQwKJSm06Gk5jyvwgYOBlKzg0rrdGDfVTjvgvjD+rMN9S0M
eBdyYi4F8figpLThVgZUOs1vbUF8uKjogg0vA+bGd5+dQuwZfdXxoSADfPj+
RjIRV7pSQwPFGBBEWVr7//e4rVeCcqP2MiBCxe0pA7HhYamejwcZsJq5JjGB
OH5bCT3vMAOu5In3NCCmTBqK1R5jQHKod2oCYsU6GvScZICLYvtLe8ReqS+s
xwkMSNH9E3QAcZXf3qDlCwxw0/aL70P5cZuVZrLpMGBGKbXJB/G1U9fbdl1l
gHfBuR3CiBN2z83vv8EAuz0uTp9Q/SaXX+46bs6Aae1zI7KIj3ZLn7hwmwH2
KYuOSaj+j3PKTK47McBmR832bYhrQo38bO8zwIjB0ezwF4ftTvOp7h4MMD6x
P6kU7aexZkj98ycMwPjfhLEiTt6/fyY6gAExcgPRZ5Aejo0aHy0IZ0C7qctq
BNKPT9nCtfq3DKgykbqSgfRVH/fK6/d7BpzT86n/gfR381pFxeonBjiYVPB8
Qvr8ePQmmeMbAy5ufjcShvRL3bHEsTuPAXvfMzodkb79mmT0VCsYQMrYLL5B
w6HpU+UDzToGdIlJeRag/hB4divauIUB5fcr6Naof9Ih/I9nH8oXl78XO4VD
c96KU9EcA254HLZ2J+Gg5uH/znKFASIaVmWzqF+/ndhezbXGALWAc53Go8hP
yveL3ORgwmGdK/L8f9D+Nhg2MMWZcNfAapirF4fa4NHFFGkmrPfeOnb4Fw7H
dZwltWWZ4BT2+4pmF/K/rgD398eYYOR2aMa0DYehwe/71LSZUCHd3LG9DvVb
whl9sj4TuqbZPowhvyq3aHr86joT5t59gcxK5A/jY11Dlkxo740UFi9D/orz
Pn3iyYRSj+FbL5EfzrLc/VOexoTCP7ilTwIOprVMTrsvTCiroJOz3+PQFvT8
2I5cJhRtPeL0OwaHHO6EEPNSJvxMdQzlfIPDQ8HWE5u6maAa+uLp4nMc1mQP
RZ/d9BeEDjzmxZ1xcJn9WTnF9hd2PZ/R8XdA/vLtHDVy219Ij8mv2WaL/Ffp
pgZR8C9MP7B02WyO/O70ywV/hb/QE1Mg6KmPA8+VCd2am3+BdI2kGf0fDju7
+JQpFn/ht4pcj4oCDiJX1UQ57f7CvWui/7UdxOHgtcgJbde/0Gbw6E6/JDp/
bpzy6w75C0ZZ8YmOPKj/LcNziaV/QfqhzrYnFBoM31fZuVlyDSr2PVMKi6AB
ecGSuXf/GhwM8ozqCabBjOurUY1Da0C9NRnJ/4wGdLexry9U1uDAHR5fFy8a
8D8KOc+rvwZOXLG0T5Y0uOA/4i75dA36zX0ylBVpkP06qP80aQ3S1QeJ07VU
GKan1q9OrkFq4s9JR4wK3OYV+bm0NeDLaC8iFlLB/hAjcj9zDTQNDfqLvlBh
T42jFg/fP1gcPN7BHkmFyGWdkqEz/6D+UHO91E0quBrvjH8c9w9YgswfhlFm
QUUi2aLoyjrEy9vfmJqage8mZ15fN1qHylgrzoqxGZB/P1i9aLIOLvr70iP6
Z2DPbkGZw/brEKCc1iLZOANb+UOoKT7r8F93+4eVTzMwxOb26NWXdSAfEOQO
tZkBf6pmlDnbBjz9gf940z8NbaVz9WxFG8CVnnSxKm8KrDd5OlkkbiIw9d+L
7mafAIOLx+bPXNtMWMn1fKphRYY5i4YmQxEWQnDtqak+/zEQDPTY2T3IQugq
3G+QEP0Hjly2NjGIYCWYnB9LihzqAzrlAJ3TcAuhL6qOJ/7EL8g7IPO6Yisb
gVvxs520Ywes3j33YbSMjRDh/vZ0m2kT2KoVM6Yq2AjkJG2HBfUm6OU8arRY
zUbIazPmkpVrgp/JUvzsTWyELf5v37WuNIJ796YXh3rZCDXD9k8XIxph6Tjm
6k5jI3z0E2HLbmiAuX+ntLkl2Qk7Jes2as/Xw3SIMlPFj52QpIhlX3erAZpW
+i2eAHbCq+JJbwvLGpjnEiojPkPXT+ic8tKpAXoQ3Tc0hJ0gNpvv/nt/DXAE
lrCRotkJgWWyVy/8roZ93mf5wrLYCWpODhOTatVg6qxzkDzATtijKXZPRKAK
Oi7fvh6hzEGo4L+GN3Vj8MVhYGexKgfBT2zx5OFsDJ4/1+smneIgcMpe4P8R
jIFaxQl9lXMcBHs+ATGpcxh8UtquNazLQRhtuJry6ns5+IgUnJa35yDQfUjB
kbFloDDJub8hjoNg4WgY2+lbApxsPqT5eLRemH7vOfMSIEotJosmcxAIZxd1
u8+UQMytPxJ3P3EQcrYZfrqyXgxb2nN3C+YhLnEZrfQphqH8m9w2rRyEey0H
qs2fFUFBV3tTaAcHYdOlhpYS2yJ4jWu8LOjmIMypeY8qaxaBpuwR9m0DHIQX
j/f1B2wrgh8fWDd9p3AQ+uqZi4FvCiGsyLN8cIqDoEloO9ruVgj2vVRvNioH
oUPddey4cSFI8PYxjBcR8wwSzMQLgSGvU+i/guK/NNskvqkQfl2qcv/K4CAk
HXf2YBILINtWRbl3jYPQ4Ll2dKm2AIIDvi5ubHAQjLPUprd+LoD/ATc7yVs=

      "]]}}, {{}, {}, 
    {RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
     Opacity[1.], LineBox[CompressedData["
1:eJwV13k81M8bAHBHjkIXlRRRIiUJRSXPUqmvM2c5KkeHqESuJEkiShGpSBRS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      "]]}}, {{}, {{}, 
     {RGBColor[0, 0, 1], PointSize[Small], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJwl0Hk4lAkAx/FhS9Sga9fZIpMV8WCT2lq/KcfKfdaTYqlE1kPyNKttimWr
jaJDUUS1HfQo0pay5R06HDNlNCaTMGPGHO8YGkyTY2l3n/3j+3z+/9rsTAtP
0KVQKAH/9p+vlxtGbM2i0DFV27f3MgfM5JFXPzlR6IWtbLVp8ytE7q44Q6n/
DG0r51rGHB7ujccfX7nkM7aFLS3zr+PBMJd2ODxtFitCQ38W3+Nj72L5/kPs
Gfy6p9/1mN5bvLhalXT9mxk4DAbmJMjewsY1JfZV7t/wlxXlj616hyMs50it
cBrV+XdjKrQC9ISMbrbaMA1DoeCgwq8Xa4T34VcyhSDTMv/VwX04m8pwT9dM
YswoJ3hST4iRmbWOl0Incaiyz612VgT/U9PWz6onkJITvFInagA3LRu/UulP
ID9RbUF5LIZudTb1y4RPMEubatpkKUHsei9dzyYtguLiON8bDeKv9rkTe5Zp
EWt+qi6hWAKT6NbhwoMfwTwdmk/dK0UGmSd5xNegyAdKZrAM3MygdwOuGgzp
VNYvaJZhlf7CjvkF4zB72HCnZUSG34vfPP9WOYbxD201f3TLMWh3vmGH7xgO
GK1zS9FRgP5wa+3Ra6O4+MtIfLe5AmU+5jfvzqpxoMLbY184iYmu3tLuaDUO
azYeSa8mUdnqaauT+gGFJy6yutgkdsqfGUXYjaCGIQx5ZK+Eud7mqev9KpRz
tnXukpF4Q3st1V4YQlio+9fnLJTI84ro9AtR4mit+dJefxKbdgqeXJpHYlGl
vtfljySmsmMqVYQc8s6yimEuiT8rxOc8M2Wg//BF/wJLEimNiVmnXaRYTXWp
b3FTgtanShYrJGiOYk9QPpPonU7fsvqqGK7b43mpYhJF5p82Hts2gIxCe9bI
RRKB65hOgkUiuJilG6TSSFBrdd0ii/rQZsazuEZTgDlMNZiY8x4aV59kra0C
KgcTUekBAUi/275MpRw7kmzqIeMjPWosgzEqA+eGY4FkCw8FiXczl+6SYoPE
PeF4Cxfsp17L1/wmRdzG7Mwt+zjYZRgYR9wYBP1JkV15WAvulK+k82wGYe1R
1SV1awYxOrdVopGAsvvQ3O32DRgfu+ww54kE2ff9nnXxayBx3H/eplgMiqf7
J9mDC2DWimbKAwdAGbIreY+zhFXNgn2eVSJQ8pqWdFy6Q2QN/9i1IkAEeke9
k2D+Y+KkidzRMqofrJSWJNr1JuL/fz3gjtY19Da/JAKynAM9onugZpRTzw+w
iSXGXqyFhT3Qn/WuscvmEszMd8+pagFKWN8Jcox5BG7uCRdc6YZ9rouOsJxP
vLht/fwM+y0e+dg5rHcWEL7HH8TMRPDhp28ZUfy0h6BX0VRFSV0QtC9ijgf2
Eaf3L6x5YNuJpFPzboT0CgkDqzBJWQ4Xf9+alfHdB4grehZGzss48D5xcDr3
sJiYKfV2vJrYjpPJGmO3FxLivUjRIVrVDm5AGk1ElRKmw+TiZcXtMHVSri2I
lBH1J60YtrMvEWeUELShTE4ob7FNYszaUPlBGK+UKAhNek9s2w4W1NxoRomj
kvDxCIJxKYG1dfw834whIr2DZBhQWcg+F1qhaVARjdbqxtjJx/gHYMNulg==

       "]], {{
        LineBox[{{2.082178276861551, 0.22355387997409257`}, {
         2.042178276861551, 0.22355387997409257`}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.082178276861551, 0.22355387997409257`}], 
          Offset[{0, -1.5}, {2.082178276861551, 0.22355387997409257`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.042178276861551, 0.22355387997409257`}], 
          Offset[{0, -1.5}, {2.042178276861551, 0.22355387997409257`}]}], 
        LineBox[{{2.062178276861551, 0.23572287997409258`}, {
         2.062178276861551, 0.21138487997409255`}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.062178276861551, 0.23572287997409258`}], 
          Offset[{-1.5, 0}, {2.062178276861551, 0.23572287997409258`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.062178276861551, 0.21138487997409255`}], 
          Offset[{-1.5, 0}, {2.062178276861551, 0.21138487997409255`}]}]}, {
        LineBox[{{2.042178276861551, 0.23248588330858808`}, {
         2.002178276861551, 0.23248588330858808`}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.042178276861551, 0.23248588330858808`}], 
          Offset[{0, -1.5}, {2.042178276861551, 0.23248588330858808`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.002178276861551, 0.23248588330858808`}], 
          Offset[{0, -1.5}, {2.002178276861551, 0.23248588330858808`}]}], 
        LineBox[{{2.022178276861551, 0.24471388330858806`}, {
         2.022178276861551, 0.2202578833085881}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.022178276861551, 0.24471388330858806`}], 
          Offset[{-1.5, 0}, {2.022178276861551, 0.24471388330858806`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.022178276861551, 0.2202578833085881}], 
          Offset[{-1.5, 0}, {2.022178276861551, 0.2202578833085881}]}]}, {
        LineBox[{{2.002178276861551, 0.29714671038085727`}, {
         1.9621782768615508`, 0.29714671038085727`}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.002178276861551, 0.29714671038085727`}], 
          Offset[{0, -1.5}, {2.002178276861551, 0.29714671038085727`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.9621782768615508`, 0.29714671038085727`}], 
          Offset[{0, -1.5}, {1.9621782768615508`, 0.29714671038085727`}]}], 
        LineBox[{{1.9821782768615508`, 0.3021719103808573}, {
         1.9821782768615508`, 0.29212151038085726`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9821782768615508`, 0.3021719103808573}], 
          Offset[{-1.5, 0}, {1.9821782768615508`, 0.3021719103808573}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9821782768615508`, 0.29212151038085726`}], 
          Offset[{-1.5, 0}, {1.9821782768615508`, 0.29212151038085726`}]}]}, {
        LineBox[{{1.962178276861551, 0.30775704614759075`}, {
         1.922178276861551, 0.30775704614759075`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.962178276861551, 0.30775704614759075`}], 
          Offset[{0, -1.5}, {1.962178276861551, 0.30775704614759075`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.922178276861551, 0.30775704614759075`}], 
          Offset[{0, -1.5}, {1.922178276861551, 0.30775704614759075`}]}], 
        LineBox[{{1.942178276861551, 0.31502444614759073`}, {
         1.942178276861551, 0.30048964614759077`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.942178276861551, 0.31502444614759073`}], 
          Offset[{-1.5, 0}, {1.942178276861551, 0.31502444614759073`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.942178276861551, 0.30048964614759077`}], 
          Offset[{-1.5, 0}, {1.942178276861551, 0.30048964614759077`}]}]}, {
        LineBox[{{1.922178276861551, 0.33898221637469056`}, {
         1.882178276861551, 0.33898221637469056`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.922178276861551, 0.33898221637469056`}], 
          Offset[{0, -1.5}, {1.922178276861551, 0.33898221637469056`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.882178276861551, 0.33898221637469056`}], 
          Offset[{0, -1.5}, {1.882178276861551, 0.33898221637469056`}]}], 
        LineBox[{{1.902178276861551, 0.35149521637469056`}, {
         1.902178276861551, 0.32646921637469056`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.902178276861551, 0.35149521637469056`}], 
          Offset[{-1.5, 0}, {1.902178276861551, 0.35149521637469056`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.902178276861551, 0.32646921637469056`}], 
          Offset[{-1.5, 0}, {1.902178276861551, 0.32646921637469056`}]}]}, {
        LineBox[{{1.882178276861551, 0.34414820547099373`}, {
         1.842178276861551, 0.34414820547099373`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.882178276861551, 0.34414820547099373`}], 
          Offset[{0, -1.5}, {1.882178276861551, 0.34414820547099373`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.842178276861551, 0.34414820547099373`}], 
          Offset[{0, -1.5}, {1.842178276861551, 0.34414820547099373`}]}], 
        LineBox[{{1.862178276861551, 0.3550162054709937}, {1.862178276861551, 
         0.33328020547099374`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.862178276861551, 0.3550162054709937}], 
          Offset[{-1.5, 0}, {1.862178276861551, 0.3550162054709937}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.862178276861551, 0.33328020547099374`}], 
          Offset[{-1.5, 0}, {1.862178276861551, 0.33328020547099374`}]}]}, {
        LineBox[{{1.842178276861551, 0.35781228756565275`}, {
         1.8021782768615509`, 0.35781228756565275`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.842178276861551, 0.35781228756565275`}], 
          Offset[{0, -1.5}, {1.842178276861551, 0.35781228756565275`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.8021782768615509`, 0.35781228756565275`}], 
          Offset[{0, -1.5}, {1.8021782768615509`, 0.35781228756565275`}]}], 
        LineBox[{{1.8221782768615509`, 0.36600468756565274`}, {
         1.8221782768615509`, 0.34961988756565276`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.8221782768615509`, 0.36600468756565274`}], 
          Offset[{-1.5, 0}, {1.8221782768615509`, 0.36600468756565274`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.8221782768615509`, 0.34961988756565276`}], 
          Offset[{-1.5, 0}, {1.8221782768615509`, 0.34961988756565276`}]}]}, {
        LineBox[{{1.8021782768615509`, 0.3933683741666739}, {
         1.7621782768615508`, 0.3933683741666739}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.8021782768615509`, 0.3933683741666739}], 
          Offset[{0, -1.5}, {1.8021782768615509`, 0.3933683741666739}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.7621782768615508`, 0.3933683741666739}], 
          Offset[{0, -1.5}, {1.7621782768615508`, 0.3933683741666739}]}], 
        LineBox[{{1.7821782768615508`, 0.4016613741666739}, {
         1.7821782768615508`, 0.3850753741666739}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.7821782768615508`, 0.4016613741666739}], 
          Offset[{-1.5, 0}, {1.7821782768615508`, 0.4016613741666739}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.7821782768615508`, 0.3850753741666739}], 
          Offset[{-1.5, 0}, {1.7821782768615508`, 0.3850753741666739}]}]}, {
        LineBox[{{1.762178276861551, 0.39005264423956976`}, {
         1.722178276861551, 0.39005264423956976`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.762178276861551, 0.39005264423956976`}], 
          Offset[{0, -1.5}, {1.762178276861551, 0.39005264423956976`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.722178276861551, 0.39005264423956976`}], 
          Offset[{0, -1.5}, {1.722178276861551, 0.39005264423956976`}]}], 
        LineBox[{{1.742178276861551, 0.3960376442395698}, {1.742178276861551, 
         0.38406764423956974`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.742178276861551, 0.3960376442395698}], 
          Offset[{-1.5, 0}, {1.742178276861551, 0.3960376442395698}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.742178276861551, 0.38406764423956974`}], 
          Offset[{-1.5, 0}, {1.742178276861551, 0.38406764423956974`}]}]}, {
        LineBox[{{1.722178276861551, 0.44194995783935626`}, {
         1.682178276861551, 0.44194995783935626`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.722178276861551, 0.44194995783935626`}], 
          Offset[{0, -1.5}, {1.722178276861551, 0.44194995783935626`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.682178276861551, 0.44194995783935626`}], 
          Offset[{0, -1.5}, {1.682178276861551, 0.44194995783935626`}]}], 
        LineBox[{{1.702178276861551, 0.4551009578393563}, {1.702178276861551, 
         0.42879895783935623`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.702178276861551, 0.4551009578393563}], 
          Offset[{-1.5, 0}, {1.702178276861551, 0.4551009578393563}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.702178276861551, 0.42879895783935623`}], 
          Offset[{-1.5, 0}, {1.702178276861551, 0.42879895783935623`}]}]}, {
        LineBox[{{1.682178276861551, 0.45789820943935383`}, {
         1.642178276861551, 0.45789820943935383`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.682178276861551, 0.45789820943935383`}], 
          Offset[{0, -1.5}, {1.682178276861551, 0.45789820943935383`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.642178276861551, 0.45789820943935383`}], 
          Offset[{0, -1.5}, {1.642178276861551, 0.45789820943935383`}]}], 
        LineBox[{{1.662178276861551, 0.47057420943935385`}, {
         1.662178276861551, 0.4452222094393538}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.662178276861551, 0.47057420943935385`}], 
          Offset[{-1.5, 0}, {1.662178276861551, 0.47057420943935385`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.662178276861551, 0.4452222094393538}], 
          Offset[{-1.5, 0}, {1.662178276861551, 0.4452222094393538}]}]}, {
        LineBox[{{1.642178276861551, 0.48480065028000674`}, {
         1.602178276861551, 0.48480065028000674`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.642178276861551, 0.48480065028000674`}], 
          Offset[{0, -1.5}, {1.642178276861551, 0.48480065028000674`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.602178276861551, 0.48480065028000674`}], 
          Offset[{0, -1.5}, {1.602178276861551, 0.48480065028000674`}]}], 
        LineBox[{{1.622178276861551, 0.4899754502800067}, {1.622178276861551, 
         0.47962585028000676`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.622178276861551, 0.4899754502800067}], 
          Offset[{-1.5, 0}, {1.622178276861551, 0.4899754502800067}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.622178276861551, 0.47962585028000676`}], 
          Offset[{-1.5, 0}, {1.622178276861551, 0.47962585028000676`}]}]}, {
        LineBox[{{1.602178276861551, 0.5310898774598763}, {
         1.5621782768615509`, 0.5310898774598763}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.602178276861551, 0.5310898774598763}], 
          Offset[{0, -1.5}, {1.602178276861551, 0.5310898774598763}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5621782768615509`, 0.5310898774598763}], 
          Offset[{0, -1.5}, {1.5621782768615509`, 0.5310898774598763}]}], 
        LineBox[{{1.5821782768615509`, 0.5405492774598764}, {
         1.5821782768615509`, 0.5216304774598763}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5821782768615509`, 0.5405492774598764}], 
          Offset[{-1.5, 0}, {1.5821782768615509`, 0.5405492774598764}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5821782768615509`, 0.5216304774598763}], 
          Offset[{-1.5, 0}, {1.5821782768615509`, 0.5216304774598763}]}]}, {
        LineBox[{{1.5621782768615509`, 0.5416265303393408}, {
         1.5221782768615508`, 0.5416265303393408}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5621782768615509`, 0.5416265303393408}], 
          Offset[{0, -1.5}, {1.5621782768615509`, 0.5416265303393408}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5221782768615508`, 0.5416265303393408}], 
          Offset[{0, -1.5}, {1.5221782768615508`, 0.5416265303393408}]}], 
        LineBox[{{1.5421782768615508`, 0.5484278303393408}, {
         1.5421782768615508`, 0.5348252303393408}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5421782768615508`, 0.5484278303393408}], 
          Offset[{-1.5, 0}, {1.5421782768615508`, 0.5484278303393408}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5421782768615508`, 0.5348252303393408}], 
          Offset[{-1.5, 0}, {1.5421782768615508`, 0.5348252303393408}]}]}, {
        LineBox[{{1.5221782768615508`, 0.5850830598530917}, {
         1.4821782768615508`, 0.5850830598530917}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5221782768615508`, 0.5850830598530917}], 
          Offset[{0, -1.5}, {1.5221782768615508`, 0.5850830598530917}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4821782768615508`, 0.5850830598530917}], 
          Offset[{0, -1.5}, {1.4821782768615508`, 0.5850830598530917}]}], 
        LineBox[{{1.5021782768615508`, 0.5927336598530917}, {
         1.5021782768615508`, 0.5774324598530918}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5021782768615508`, 0.5927336598530917}], 
          Offset[{-1.5, 0}, {1.5021782768615508`, 0.5927336598530917}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5021782768615508`, 0.5774324598530918}], 
          Offset[{-1.5, 0}, {1.5021782768615508`, 0.5774324598530918}]}]}, {
        LineBox[{{1.4821782768615508`, 0.5971998013151022}, {
         1.4421782768615508`, 0.5971998013151022}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4821782768615508`, 0.5971998013151022}], 
          Offset[{0, -1.5}, {1.4821782768615508`, 0.5971998013151022}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4421782768615508`, 0.5971998013151022}], 
          Offset[{0, -1.5}, {1.4421782768615508`, 0.5971998013151022}]}], 
        LineBox[{{1.4621782768615508`, 0.6052806013151022}, {
         1.4621782768615508`, 0.5891190013151022}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4621782768615508`, 0.6052806013151022}], 
          Offset[{-1.5, 0}, {1.4621782768615508`, 0.6052806013151022}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4621782768615508`, 0.5891190013151022}], 
          Offset[{-1.5, 0}, {1.4621782768615508`, 0.5891190013151022}]}]}, {
        LineBox[{{1.4421782768615508`, 0.6267384521224898}, {
         1.4021782768615507`, 0.6267384521224898}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4421782768615508`, 0.6267384521224898}], 
          Offset[{0, -1.5}, {1.4421782768615508`, 0.6267384521224898}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4021782768615507`, 0.6267384521224898}], 
          Offset[{0, -1.5}, {1.4021782768615507`, 0.6267384521224898}]}], 
        LineBox[{{1.4221782768615507`, 0.6399564521224897}, {
         1.4221782768615507`, 0.6135204521224898}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4221782768615507`, 0.6399564521224897}], 
          Offset[{-1.5, 0}, {1.4221782768615507`, 0.6399564521224897}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4221782768615507`, 0.6135204521224898}], 
          Offset[{-1.5, 0}, {1.4221782768615507`, 0.6135204521224898}]}]}, {
        LineBox[{{1.402178276861551, 0.6122311103179745}, {1.362178276861551, 
         0.6122311103179745}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.402178276861551, 0.6122311103179745}], 
          Offset[{0, -1.5}, {1.402178276861551, 0.6122311103179745}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.362178276861551, 0.6122311103179745}], 
          Offset[{0, -1.5}, {1.362178276861551, 0.6122311103179745}]}], 
        LineBox[{{1.382178276861551, 0.6201779103179745}, {1.382178276861551, 
         0.6042843103179745}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.382178276861551, 0.6201779103179745}], 
          Offset[{-1.5, 0}, {1.382178276861551, 0.6201779103179745}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.382178276861551, 0.6042843103179745}], 
          Offset[{-1.5, 0}, {1.382178276861551, 0.6042843103179745}]}]}, {
        LineBox[{{1.362178276861551, 0.6690733643522573}, {
         1.3221782768615509`, 0.6690733643522573}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.362178276861551, 0.6690733643522573}], 
          Offset[{0, -1.5}, {1.362178276861551, 0.6690733643522573}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.3221782768615509`, 0.6690733643522573}], 
          Offset[{0, -1.5}, {1.3221782768615509`, 0.6690733643522573}]}], 
        LineBox[{{1.342178276861551, 0.6789025643522573}, {1.342178276861551, 
         0.6592441643522573}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.342178276861551, 0.6789025643522573}], 
          Offset[{-1.5, 0}, {1.342178276861551, 0.6789025643522573}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.342178276861551, 0.6592441643522573}], 
          Offset[{-1.5, 0}, {1.342178276861551, 0.6592441643522573}]}]}, {
        LineBox[{{1.3221782768615509`, 0.697081048501945}, {
         1.2821782768615508`, 0.697081048501945}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.3221782768615509`, 0.697081048501945}], 
          Offset[{0, -1.5}, {1.3221782768615509`, 0.697081048501945}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.2821782768615508`, 0.697081048501945}], 
          Offset[{0, -1.5}, {1.2821782768615508`, 0.697081048501945}]}], 
        LineBox[{{1.3021782768615509`, 0.7060971485019449}, {
         1.3021782768615509`, 0.688064948501945}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.3021782768615509`, 0.7060971485019449}], 
          Offset[{-1.5, 0}, {1.3021782768615509`, 0.7060971485019449}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.3021782768615509`, 0.688064948501945}], 
          Offset[{-1.5, 0}, {1.3021782768615509`, 0.688064948501945}]}]}, {
        LineBox[{{1.282178276861551, 0.7111872279202179}, {1.242178276861551, 
         0.7111872279202179}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.282178276861551, 0.7111872279202179}], 
          Offset[{0, -1.5}, {1.282178276861551, 0.7111872279202179}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.242178276861551, 0.7111872279202179}], 
          Offset[{0, -1.5}, {1.242178276861551, 0.7111872279202179}]}], 
        LineBox[{{1.262178276861551, 0.7170166279202179}, {1.262178276861551, 
         0.705357827920218}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.262178276861551, 0.7170166279202179}], 
          Offset[{-1.5, 0}, {1.262178276861551, 0.7170166279202179}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.262178276861551, 0.705357827920218}], 
          Offset[{-1.5, 0}, {1.262178276861551, 0.705357827920218}]}]}, {
        LineBox[{{1.242178276861551, 0.7166479485655969}, {1.202178276861551, 
         0.7166479485655969}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.242178276861551, 0.7166479485655969}], 
          Offset[{0, -1.5}, {1.242178276861551, 0.7166479485655969}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.202178276861551, 0.7166479485655969}], 
          Offset[{0, -1.5}, {1.202178276861551, 0.7166479485655969}]}], 
        LineBox[{{1.222178276861551, 0.7267059485655969}, {1.222178276861551, 
         0.7065899485655969}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.222178276861551, 0.7267059485655969}], 
          Offset[{-1.5, 0}, {1.222178276861551, 0.7267059485655969}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.222178276861551, 0.7065899485655969}], 
          Offset[{-1.5, 0}, {1.222178276861551, 0.7065899485655969}]}]}, {
        LineBox[{{1.202178276861551, 0.7450731690764755}, {1.162178276861551, 
         0.7450731690764755}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.202178276861551, 0.7450731690764755}], 
          Offset[{0, -1.5}, {1.202178276861551, 0.7450731690764755}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.162178276861551, 0.7450731690764755}], 
          Offset[{0, -1.5}, {1.162178276861551, 0.7450731690764755}]}], 
        LineBox[{{1.182178276861551, 0.7544968690764755}, {1.182178276861551, 
         0.7356494690764754}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.182178276861551, 0.7544968690764755}], 
          Offset[{-1.5, 0}, {1.182178276861551, 0.7544968690764755}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.182178276861551, 0.7356494690764754}], 
          Offset[{-1.5, 0}, {1.182178276861551, 0.7356494690764754}]}]}, {
        LineBox[{{1.162178276861551, 0.7501736622729839}, {1.122178276861551, 
         0.7501736622729839}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.162178276861551, 0.7501736622729839}], 
          Offset[{0, -1.5}, {1.162178276861551, 0.7501736622729839}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.122178276861551, 0.7501736622729839}], 
          Offset[{0, -1.5}, {1.122178276861551, 0.7501736622729839}]}], 
        LineBox[{{1.142178276861551, 0.7612546622729839}, {1.142178276861551, 
         0.7390926622729839}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.142178276861551, 0.7612546622729839}], 
          Offset[{-1.5, 0}, {1.142178276861551, 0.7612546622729839}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.142178276861551, 0.7390926622729839}], 
          Offset[{-1.5, 0}, {1.142178276861551, 0.7390926622729839}]}]}, {
        LineBox[{{1.122178276861551, 0.7532765305257555}, {
         1.0821782768615509`, 0.7532765305257555}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.122178276861551, 0.7532765305257555}], 
          Offset[{0, -1.5}, {1.122178276861551, 0.7532765305257555}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0821782768615509`, 0.7532765305257555}], 
          Offset[{0, -1.5}, {1.0821782768615509`, 0.7532765305257555}]}], 
        LineBox[{{1.102178276861551, 0.7625196305257554}, {1.102178276861551, 
         0.7440334305257555}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.102178276861551, 0.7625196305257554}], 
          Offset[{-1.5, 0}, {1.102178276861551, 0.7625196305257554}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.102178276861551, 0.7440334305257555}], 
          Offset[{-1.5, 0}, {1.102178276861551, 0.7440334305257555}]}]}, {
        LineBox[{{1.0821782768615509`, 0.7913132743314991}, {
         1.0421782768615508`, 0.7913132743314991}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0821782768615509`, 0.7913132743314991}], 
          Offset[{0, -1.5}, {1.0821782768615509`, 0.7913132743314991}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0421782768615508`, 0.7913132743314991}], 
          Offset[{0, -1.5}, {1.0421782768615508`, 0.7913132743314991}]}], 
        LineBox[{{1.0621782768615509`, 0.8044932743314991}, {
         1.0621782768615509`, 0.7781332743314991}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0621782768615509`, 0.8044932743314991}], 
          Offset[{-1.5, 0}, {1.0621782768615509`, 0.8044932743314991}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0621782768615509`, 0.7781332743314991}], 
          Offset[{-1.5, 0}, {1.0621782768615509`, 0.7781332743314991}]}]}, {
        LineBox[{{1.0421782768615508`, 0.8023002115220518}, {
         1.0021782768615508`, 0.8023002115220518}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0421782768615508`, 0.8023002115220518}], 
          Offset[{0, -1.5}, {1.0421782768615508`, 0.8023002115220518}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0021782768615508`, 0.8023002115220518}], 
          Offset[{0, -1.5}, {1.0021782768615508`, 0.8023002115220518}]}], 
        LineBox[{{1.0221782768615508`, 0.8113752115220518}, {
         1.0221782768615508`, 0.7932252115220517}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0221782768615508`, 0.8113752115220518}], 
          Offset[{-1.5, 0}, {1.0221782768615508`, 0.8113752115220518}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0221782768615508`, 0.7932252115220517}], 
          Offset[{-1.5, 0}, {1.0221782768615508`, 0.7932252115220517}]}]}, {
        LineBox[{{1.0021782768615508`, 0.8061317216600389}, {
         0.9621782768615508, 0.8061317216600389}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0021782768615508`, 0.8061317216600389}], 
          Offset[{0, -1.5}, {1.0021782768615508`, 0.8061317216600389}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9621782768615508, 0.8061317216600389}], 
          Offset[{0, -1.5}, {0.9621782768615508, 0.8061317216600389}]}], 
        LineBox[{{0.9821782768615508, 0.8160063216600388}, {
         0.9821782768615508, 0.7962571216600389}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9821782768615508, 0.8160063216600388}], 
          Offset[{-1.5, 0}, {0.9821782768615508, 0.8160063216600388}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9821782768615508, 0.7962571216600389}], 
          Offset[{-1.5, 0}, {0.9821782768615508, 0.7962571216600389}]}]}, {
        LineBox[{{0.962178276861551, 0.8174706993119879}, {0.922178276861551, 
         0.8174706993119879}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.962178276861551, 0.8174706993119879}], 
          Offset[{0, -1.5}, {0.962178276861551, 0.8174706993119879}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.922178276861551, 0.8174706993119879}], 
          Offset[{0, -1.5}, {0.922178276861551, 0.8174706993119879}]}], 
        LineBox[{{0.942178276861551, 0.8277726993119879}, {0.942178276861551, 
         0.8071686993119879}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.942178276861551, 0.8277726993119879}], 
          Offset[{-1.5, 0}, {0.942178276861551, 0.8277726993119879}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.942178276861551, 0.8071686993119879}], 
          Offset[{-1.5, 0}, {0.942178276861551, 0.8071686993119879}]}]}, {
        LineBox[{{0.922178276861551, 0.8093737686998741}, {0.8821782768615509,
          0.8093737686998741}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.922178276861551, 0.8093737686998741}], 
          Offset[{0, -1.5}, {0.922178276861551, 0.8093737686998741}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8821782768615509, 0.8093737686998741}], 
          Offset[{0, -1.5}, {0.8821782768615509, 0.8093737686998741}]}], 
        LineBox[{{0.9021782768615509, 0.8197067686998741}, {
         0.9021782768615509, 0.7990407686998741}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9021782768615509, 0.8197067686998741}], 
          Offset[{-1.5, 0}, {0.9021782768615509, 0.8197067686998741}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9021782768615509, 0.7990407686998741}], 
          Offset[{-1.5, 0}, {0.9021782768615509, 0.7990407686998741}]}]}, {
        LineBox[{{0.8821782768615509, 0.8158660497670188}, {
         0.8421782768615509, 0.8158660497670188}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8821782768615509, 0.8158660497670188}], 
          Offset[{0, -1.5}, {0.8821782768615509, 0.8158660497670188}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8421782768615509, 0.8158660497670188}], 
          Offset[{0, -1.5}, {0.8421782768615509, 0.8158660497670188}]}], 
        LineBox[{{0.8621782768615509, 0.8286210497670188}, {
         0.8621782768615509, 0.8031110497670189}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8621782768615509, 0.8286210497670188}], 
          Offset[{-1.5, 0}, {0.8621782768615509, 0.8286210497670188}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8621782768615509, 0.8031110497670189}], 
          Offset[{-1.5, 0}, {0.8621782768615509, 0.8031110497670189}]}]}, {
        LineBox[{{0.8421782768615509, 0.7903881447468996}, {
         0.8021782768615509, 0.7903881447468996}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8421782768615509, 0.7903881447468996}], 
          Offset[{0, -1.5}, {0.8421782768615509, 0.7903881447468996}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8021782768615509, 0.7903881447468996}], 
          Offset[{0, -1.5}, {0.8021782768615509, 0.7903881447468996}]}], 
        LineBox[{{0.8221782768615509, 0.7983005447468996}, {
         0.8221782768615509, 0.7824757447468995}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8221782768615509, 0.7983005447468996}], 
          Offset[{-1.5, 0}, {0.8221782768615509, 0.7983005447468996}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8221782768615509, 0.7824757447468995}], 
          Offset[{-1.5, 0}, {0.8221782768615509, 0.7824757447468995}]}]}, {
        LineBox[{{0.8021782768615509, 0.8112322148565473}, {
         0.7621782768615508, 0.8112322148565473}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8021782768615509, 0.8112322148565473}], 
          Offset[{0, -1.5}, {0.8021782768615509, 0.8112322148565473}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7621782768615508, 0.8112322148565473}], 
          Offset[{0, -1.5}, {0.7621782768615508, 0.8112322148565473}]}], 
        LineBox[{{0.7821782768615508, 0.8213842148565473}, {
         0.7821782768615508, 0.8010802148565472}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7821782768615508, 0.8213842148565473}], 
          Offset[{-1.5, 0}, {0.7821782768615508, 0.8213842148565473}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7821782768615508, 0.8010802148565472}], 
          Offset[{-1.5, 0}, {0.7821782768615508, 0.8010802148565472}]}]}, {
        LineBox[{{0.7621782768615508, 0.806753932708088}, {0.7221782768615508,
          0.806753932708088}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7621782768615508, 0.806753932708088}], 
          Offset[{0, -1.5}, {0.7621782768615508, 0.806753932708088}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7221782768615508, 0.806753932708088}], 
          Offset[{0, -1.5}, {0.7221782768615508, 0.806753932708088}]}], 
        LineBox[{{0.7421782768615508, 0.819428932708088}, {0.7421782768615508,
          0.794078932708088}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7421782768615508, 0.819428932708088}], 
          Offset[{-1.5, 0}, {0.7421782768615508, 0.819428932708088}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7421782768615508, 0.794078932708088}], 
          Offset[{-1.5, 0}, {0.7421782768615508, 0.794078932708088}]}]}, {
        LineBox[{{0.722178276861551, 0.7846736274898163}, {0.682178276861551, 
         0.7846736274898163}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.722178276861551, 0.7846736274898163}], 
          Offset[{0, -1.5}, {0.722178276861551, 0.7846736274898163}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.682178276861551, 0.7846736274898163}], 
          Offset[{0, -1.5}, {0.682178276861551, 0.7846736274898163}]}], 
        LineBox[{{0.702178276861551, 0.7978396274898163}, {0.702178276861551, 
         0.7715076274898163}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.702178276861551, 0.7978396274898163}], 
          Offset[{-1.5, 0}, {0.702178276861551, 0.7978396274898163}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.702178276861551, 0.7715076274898163}], 
          Offset[{-1.5, 0}, {0.702178276861551, 0.7715076274898163}]}]}, {
        LineBox[{{0.682178276861551, 0.8186987474331375}, {0.6421782768615509,
          0.8186987474331375}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.682178276861551, 0.8186987474331375}], 
          Offset[{0, -1.5}, {0.682178276861551, 0.8186987474331375}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6421782768615509, 0.8186987474331375}], 
          Offset[{0, -1.5}, {0.6421782768615509, 0.8186987474331375}]}], 
        LineBox[{{0.662178276861551, 0.8335247474331375}, {0.662178276861551, 
         0.8038727474331375}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.662178276861551, 0.8335247474331375}], 
          Offset[{-1.5, 0}, {0.662178276861551, 0.8335247474331375}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.662178276861551, 0.8038727474331375}], 
          Offset[{-1.5, 0}, {0.662178276861551, 0.8038727474331375}]}]}, {
        LineBox[{{0.6421782768615509, 0.8123783931029538}, {
         0.6021782768615509, 0.8123783931029538}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6421782768615509, 0.8123783931029538}], 
          Offset[{0, -1.5}, {0.6421782768615509, 0.8123783931029538}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6021782768615509, 0.8123783931029538}], 
          Offset[{0, -1.5}, {0.6021782768615509, 0.8123783931029538}]}], 
        LineBox[{{0.6221782768615509, 0.8191978931029538}, {
         0.6221782768615509, 0.8055588931029538}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6221782768615509, 0.8191978931029538}], 
          Offset[{-1.5, 0}, {0.6221782768615509, 0.8191978931029538}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6221782768615509, 0.8055588931029538}], 
          Offset[{-1.5, 0}, {0.6221782768615509, 0.8055588931029538}]}]}, {
        LineBox[{{0.6021782768615509, 0.8088907364388885}, {
         0.5621782768615509, 0.8088907364388885}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6021782768615509, 0.8088907364388885}], 
          Offset[{0, -1.5}, {0.6021782768615509, 0.8088907364388885}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5621782768615509, 0.8088907364388885}], 
          Offset[{0, -1.5}, {0.5621782768615509, 0.8088907364388885}]}], 
        LineBox[{{0.5821782768615509, 0.8180648364388885}, {
         0.5821782768615509, 0.7997166364388886}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5821782768615509, 0.8180648364388885}], 
          Offset[{-1.5, 0}, {0.5821782768615509, 0.8180648364388885}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5821782768615509, 0.7997166364388886}], 
          Offset[{-1.5, 0}, {0.5821782768615509, 0.7997166364388886}]}]}, {
        LineBox[{{0.5621782768615509, 0.8000406029791364}, {
         0.5221782768615508, 0.8000406029791364}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5621782768615509, 0.8000406029791364}], 
          Offset[{0, -1.5}, {0.5621782768615509, 0.8000406029791364}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5221782768615508, 0.8000406029791364}], 
          Offset[{0, -1.5}, {0.5221782768615508, 0.8000406029791364}]}], 
        LineBox[{{0.5421782768615508, 0.8107466029791364}, {
         0.5421782768615508, 0.7893346029791364}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5421782768615508, 0.8107466029791364}], 
          Offset[{-1.5, 0}, {0.5421782768615508, 0.8107466029791364}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5421782768615508, 0.7893346029791364}], 
          Offset[{-1.5, 0}, {0.5421782768615508, 0.7893346029791364}]}]}, {
        LineBox[{{0.5221782768615508, 0.7856970009241078}, {
         0.4821782768615508, 0.7856970009241078}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5221782768615508, 0.7856970009241078}], 
          Offset[{0, -1.5}, {0.5221782768615508, 0.7856970009241078}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4821782768615508, 0.7856970009241078}], 
          Offset[{0, -1.5}, {0.4821782768615508, 0.7856970009241078}]}], 
        LineBox[{{0.5021782768615508, 0.7954354009241078}, {
         0.5021782768615508, 0.7759586009241077}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5021782768615508, 0.7954354009241078}], 
          Offset[{-1.5, 0}, {0.5021782768615508, 0.7954354009241078}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5021782768615508, 0.7759586009241077}], 
          Offset[{-1.5, 0}, {0.5021782768615508, 0.7759586009241077}]}]}, {
        LineBox[{{0.482178276861551, 0.7544718306970079}, {0.442178276861551, 
         0.7544718306970079}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.482178276861551, 0.7544718306970079}], 
          Offset[{0, -1.5}, {0.482178276861551, 0.7544718306970079}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.442178276861551, 0.7544718306970079}], 
          Offset[{0, -1.5}, {0.442178276861551, 0.7544718306970079}]}], 
        LineBox[{{0.462178276861551, 0.7631261306970079}, {0.462178276861551, 
         0.7458175306970078}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.462178276861551, 0.7631261306970079}], 
          Offset[{-1.5, 0}, {0.462178276861551, 0.7631261306970079}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.462178276861551, 0.7458175306970078}], 
          Offset[{-1.5, 0}, {0.462178276861551, 0.7458175306970078}]}]}, {
        LineBox[{{0.442178276861551, 0.7543899608222646}, {
         0.40217827686155094`, 0.7543899608222646}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.442178276861551, 0.7543899608222646}], 
          Offset[{0, -1.5}, {0.442178276861551, 0.7543899608222646}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.40217827686155094`, 0.7543899608222646}], 
          Offset[{0, -1.5}, {0.40217827686155094`, 0.7543899608222646}]}], 
        LineBox[{{0.42217827686155096`, 0.7623766608222646}, {
         0.42217827686155096`, 0.7464032608222646}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.42217827686155096`, 0.7623766608222646}], 
          Offset[{-1.5, 0}, {0.42217827686155096`, 0.7623766608222646}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.42217827686155096`, 0.7464032608222646}], 
          Offset[{-1.5, 0}, {0.42217827686155096`, 0.7464032608222646}]}]}, {
        LineBox[{{0.40217827686155094`, 0.7473737125567627}, {
         0.3621782768615509, 0.7473737125567627}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.40217827686155094`, 0.7473737125567627}], 
          Offset[{0, -1.5}, {0.40217827686155094`, 0.7473737125567627}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.3621782768615509, 0.7473737125567627}], 
          Offset[{0, -1.5}, {0.3621782768615509, 0.7473737125567627}]}], 
        LineBox[{{0.3821782768615509, 0.7534576125567627}, {
         0.3821782768615509, 0.7412898125567626}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3821782768615509, 0.7534576125567627}], 
          Offset[{-1.5, 0}, {0.3821782768615509, 0.7534576125567627}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3821782768615509, 0.7412898125567626}], 
          Offset[{-1.5, 0}, {0.3821782768615509, 0.7412898125567626}]}]}, {
        LineBox[{{0.3621782768615509, 0.7169754280645703}, {
         0.32217827686155087`, 0.7169754280645703}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.3621782768615509, 0.7169754280645703}], 
          Offset[{0, -1.5}, {0.3621782768615509, 0.7169754280645703}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.32217827686155087`, 0.7169754280645703}], 
          Offset[{0, -1.5}, {0.32217827686155087`, 0.7169754280645703}]}], 
        LineBox[{{0.3421782768615509, 0.7233787280645703}, {
         0.3421782768615509, 0.7105721280645703}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3421782768615509, 0.7233787280645703}], 
          Offset[{-1.5, 0}, {0.3421782768615509, 0.7233787280645703}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3421782768615509, 0.7105721280645703}], 
          Offset[{-1.5, 0}, {0.3421782768615509, 0.7105721280645703}]}]}, {
        LineBox[{{0.32217827686155087`, 0.6683447224670418}, {
         0.28217827686155084`, 0.6683447224670418}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.32217827686155087`, 0.6683447224670418}], 
          Offset[{0, -1.5}, {0.32217827686155087`, 0.6683447224670418}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.28217827686155084`, 0.6683447224670418}], 
          Offset[{0, -1.5}, {0.28217827686155084`, 0.6683447224670418}]}], 
        LineBox[{{0.30217827686155085`, 0.6822947224670418}, {
         0.30217827686155085`, 0.6543947224670418}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.30217827686155085`, 0.6822947224670418}], 
          Offset[{-1.5, 0}, {0.30217827686155085`, 0.6822947224670418}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.30217827686155085`, 0.6543947224670418}], 
          Offset[{-1.5, 0}, {0.30217827686155085`, 0.6543947224670418}]}]}, {
        LineBox[{{0.28217827686155084`, 0.6723890942793614}, {
         0.24217827686155083`, 0.6723890942793614}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.28217827686155084`, 0.6723890942793614}], 
          Offset[{0, -1.5}, {0.28217827686155084`, 0.6723890942793614}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.24217827686155083`, 0.6723890942793614}], 
          Offset[{0, -1.5}, {0.24217827686155083`, 0.6723890942793614}]}], 
        LineBox[{{0.2621782768615508, 0.6822722942793614}, {
         0.2621782768615508, 0.6625058942793615}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.2621782768615508, 0.6822722942793614}], 
          Offset[{-1.5, 0}, {0.2621782768615508, 0.6822722942793614}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.2621782768615508, 0.6625058942793615}], 
          Offset[{-1.5, 0}, {0.2621782768615508, 0.6625058942793615}]}]}, {
        LineBox[{{0.242178276861551, 0.6452328568270044}, {
         0.20217827686155102`, 0.6452328568270044}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.242178276861551, 0.6452328568270044}], 
          Offset[{0, -1.5}, {0.242178276861551, 0.6452328568270044}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.20217827686155102`, 0.6452328568270044}], 
          Offset[{0, -1.5}, {0.20217827686155102`, 0.6452328568270044}]}], 
        LineBox[{{0.222178276861551, 0.6535368568270044}, {0.222178276861551, 
         0.6369288568270044}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.222178276861551, 0.6535368568270044}], 
          Offset[{-1.5, 0}, {0.222178276861551, 0.6535368568270044}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.222178276861551, 0.6369288568270044}], 
          Offset[{-1.5, 0}, {0.222178276861551, 0.6369288568270044}]}]}, {
        LineBox[{{0.20217827686155096`, 0.6291290524649945}, {
         0.16217827686155098`, 0.6291290524649945}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.20217827686155096`, 0.6291290524649945}], 
          Offset[{0, -1.5}, {0.20217827686155096`, 0.6291290524649945}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.16217827686155098`, 0.6291290524649945}], 
          Offset[{0, -1.5}, {0.16217827686155098`, 0.6291290524649945}]}], 
        LineBox[{{0.18217827686155097`, 0.6392640524649945}, {
         0.18217827686155097`, 0.6189940524649945}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.18217827686155097`, 0.6392640524649945}], 
          Offset[{-1.5, 0}, {0.18217827686155097`, 0.6392640524649945}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.18217827686155097`, 0.6189940524649945}], 
          Offset[{-1.5, 0}, {0.18217827686155097`, 0.6189940524649945}]}]}, {
        LineBox[{{0.16217827686155092`, 0.6236437708571926}, {
         0.12217827686155093`, 0.6236437708571926}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.16217827686155092`, 0.6236437708571926}], 
          Offset[{0, -1.5}, {0.16217827686155092`, 0.6236437708571926}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.12217827686155093`, 0.6236437708571926}], 
          Offset[{0, -1.5}, {0.12217827686155093`, 0.6236437708571926}]}], 
        LineBox[{{0.14217827686155093`, 0.6322253708571925}, {
         0.14217827686155093`, 0.6150621708571926}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.14217827686155093`, 0.6322253708571925}], 
          Offset[{-1.5, 0}, {0.14217827686155093`, 0.6322253708571925}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.14217827686155093`, 0.6150621708571926}], 
          Offset[{-1.5, 0}, {0.14217827686155093`, 0.6150621708571926}]}]}, {
        LineBox[{{0.1221782768615509, 0.6167012054789595}, {
         0.0821782768615509, 0.6167012054789595}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1221782768615509, 0.6167012054789595}], 
          Offset[{0, -1.5}, {0.1221782768615509, 0.6167012054789595}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.0821782768615509, 0.6167012054789595}], 
          Offset[{0, -1.5}, {0.0821782768615509, 0.6167012054789595}]}], 
        LineBox[{{0.1021782768615509, 0.6229729054789594}, {
         0.1021782768615509, 0.6104295054789595}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.1021782768615509, 0.6229729054789594}], 
          Offset[{-1.5, 0}, {0.1021782768615509, 0.6229729054789594}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.1021782768615509, 0.6104295054789595}], 
          Offset[{-1.5, 0}, {0.1021782768615509, 0.6104295054789595}]}]}, {
        LineBox[{{0.08217827686155087, 0.5809486311785544}, {
         0.04217827686155086, 0.5809486311785544}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.08217827686155087, 0.5809486311785544}], 
          Offset[{0, -1.5}, {0.08217827686155087, 0.5809486311785544}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.04217827686155086, 0.5809486311785544}], 
          Offset[{0, -1.5}, {0.04217827686155086, 0.5809486311785544}]}], 
        LineBox[{{0.06217827686155086, 0.5887677311785544}, {
         0.06217827686155086, 0.5731295311785545}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.06217827686155086, 0.5887677311785544}], 
          Offset[{-1.5, 0}, {0.06217827686155086, 0.5887677311785544}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.06217827686155086, 0.5731295311785545}], 
          Offset[{-1.5, 0}, {0.06217827686155086, 0.5731295311785545}]}]}, {
        LineBox[{{0.04217827686155083, 0.5406031569050493}, {
         0.002178276861550827, 0.5406031569050493}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.04217827686155083, 0.5406031569050493}], 
          Offset[{0, -1.5}, {0.04217827686155083, 0.5406031569050493}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.002178276861550827, 0.5406031569050493}], 
          Offset[{0, -1.5}, {0.002178276861550827, 0.5406031569050493}]}], 
        LineBox[{{0.022178276861550827`, 0.5473141569050494}, {
         0.022178276861550827`, 0.5338921569050493}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.022178276861550827`, 0.5473141569050494}], 
          Offset[{-1.5, 0}, {0.022178276861550827`, 0.5473141569050494}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.022178276861550827`, 0.5338921569050493}], 
          Offset[{-1.5, 0}, {0.022178276861550827`, 0.5338921569050493}]}]}, {
        LineBox[{{0.0021782768615507923`, 
         0.5206596554175781}, {-0.03782172313844921, 0.5206596554175781}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.0021782768615507923`, 0.5206596554175781}], 
          Offset[{0, -1.5}, {0.0021782768615507923`, 0.5206596554175781}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.03782172313844921, 0.5206596554175781}], 
          Offset[{0, -1.5}, {-0.03782172313844921, 0.5206596554175781}]}], 
        LineBox[{{-0.017821723138449208`, 
         0.5263337554175781}, {-0.017821723138449208`, 0.5149855554175781}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.017821723138449208`, 0.5263337554175781}], 
          Offset[{-1.5, 0}, {-0.017821723138449208`, 0.5263337554175781}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.017821723138449208`, 0.5149855554175781}], 
          Offset[{-1.5, 0}, {-0.017821723138449208`, 
           0.5149855554175781}]}]}, {
        LineBox[{{-0.03782172313844924, 
         0.5091733119910912}, {-0.07782172313844925, 0.5091733119910912}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.03782172313844924, 0.5091733119910912}], 
          Offset[{0, -1.5}, {-0.03782172313844924, 0.5091733119910912}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.07782172313844925, 0.5091733119910912}], 
          Offset[{0, -1.5}, {-0.07782172313844925, 0.5091733119910912}]}], 
        LineBox[{{-0.057821723138449244`, 
         0.5192123119910912}, {-0.057821723138449244`, 
         0.49913431199109115`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.057821723138449244`, 0.5192123119910912}], 
          Offset[{-1.5, 0}, {-0.057821723138449244`, 0.5192123119910912}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.057821723138449244`, 0.49913431199109115`}], 
          Offset[{-1.5, 0}, {-0.057821723138449244`, 
           0.49913431199109115`}]}]}, {
        LineBox[{{-0.07782172313844928, 
         0.4739447048890433}, {-0.11782172313844928`, 0.4739447048890433}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.07782172313844928, 0.4739447048890433}], 
          Offset[{0, -1.5}, {-0.07782172313844928, 0.4739447048890433}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.11782172313844928`, 0.4739447048890433}], 
          Offset[{0, -1.5}, {-0.11782172313844928`, 0.4739447048890433}]}], 
        LineBox[{{-0.09782172313844928, 
         0.48152110488904326`}, {-0.09782172313844928, 0.4663683048890433}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.09782172313844928, 0.48152110488904326`}], 
          Offset[{-1.5, 0}, {-0.09782172313844928, 0.48152110488904326`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.09782172313844928, 0.4663683048890433}], 
          Offset[{-1.5, 0}, {-0.09782172313844928, 0.4663683048890433}]}]}, {
        LineBox[{{-0.11782172313844931`, 
         0.40934937371656877`}, {-0.1578217231384493, 0.40934937371656877`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.11782172313844931`, 0.40934937371656877`}], 
          Offset[{0, -1.5}, {-0.11782172313844931`, 0.40934937371656877`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.1578217231384493, 0.40934937371656877`}], 
          Offset[{0, -1.5}, {-0.1578217231384493, 0.40934937371656877`}]}], 
        LineBox[{{-0.13782172313844931`, 
         0.4218223737165688}, {-0.13782172313844931`, 0.39687637371656875`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.13782172313844931`, 0.4218223737165688}], 
          Offset[{-1.5, 0}, {-0.13782172313844931`, 0.4218223737165688}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.13782172313844931`, 0.39687637371656875`}], 
          Offset[{-1.5, 0}, {-0.13782172313844931`, 
           0.39687637371656875`}]}]}, {
        LineBox[{{-0.15782172313844892`, 
         0.4117563480340222}, {-0.1978217231384489, 0.4117563480340222}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.15782172313844892`, 0.4117563480340222}], 
          Offset[{0, -1.5}, {-0.15782172313844892`, 0.4117563480340222}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.1978217231384489, 0.4117563480340222}], 
          Offset[{0, -1.5}, {-0.1978217231384489, 0.4117563480340222}]}], 
        LineBox[{{-0.1778217231384489, 
         0.41751554803402224`}, {-0.1778217231384489, 0.4059971480340222}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.1778217231384489, 0.41751554803402224`}], 
          Offset[{-1.5, 0}, {-0.1778217231384489, 0.41751554803402224`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.1778217231384489, 0.4059971480340222}], 
          Offset[{-1.5, 0}, {-0.1778217231384489, 0.4059971480340222}]}]}, {
        LineBox[{{-0.19782172313844895`, 
         0.41498202109890875`}, {-0.23782172313844893`, 
         0.41498202109890875`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.19782172313844895`, 0.41498202109890875`}], 
          Offset[{0, -1.5}, {-0.19782172313844895`, 0.41498202109890875`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.23782172313844893`, 0.41498202109890875`}], 
          Offset[{0, -1.5}, {-0.23782172313844893`, 0.41498202109890875`}]}], 
        LineBox[{{-0.21782172313844894`, 
         0.42105062109890873`}, {-0.21782172313844894`, 
         0.40891342109890877`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.21782172313844894`, 0.42105062109890873`}], 
          Offset[{-1.5, 0}, {-0.21782172313844894`, 0.42105062109890873`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.21782172313844894`, 0.40891342109890877`}], 
          Offset[{-1.5, 0}, {-0.21782172313844894`, 
           0.40891342109890877`}]}]}, {
        LineBox[{{-0.237821723138449, 
         0.38965148185332743`}, {-0.277821723138449, 0.38965148185332743`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.237821723138449, 0.38965148185332743`}], 
          Offset[{0, -1.5}, {-0.237821723138449, 0.38965148185332743`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.277821723138449, 0.38965148185332743`}], 
          Offset[{0, -1.5}, {-0.277821723138449, 0.38965148185332743`}]}], 
        LineBox[{{-0.257821723138449, 
         0.39626798185332746`}, {-0.257821723138449, 0.3830349818533274}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.257821723138449, 0.39626798185332746`}], 
          Offset[{-1.5, 0}, {-0.257821723138449, 0.39626798185332746`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.257821723138449, 0.3830349818533274}], 
          Offset[{-1.5, 0}, {-0.257821723138449, 0.3830349818533274}]}]}, {
        LineBox[{{-0.277821723138449, 
         0.3691922001549734}, {-0.31782172313844903`, 0.3691922001549734}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.277821723138449, 0.3691922001549734}], 
          Offset[{0, -1.5}, {-0.277821723138449, 0.3691922001549734}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.31782172313844903`, 0.3691922001549734}], 
          Offset[{0, -1.5}, {-0.31782172313844903`, 0.3691922001549734}]}], 
        LineBox[{{-0.297821723138449, 
         0.3785050001549734}, {-0.297821723138449, 0.3598794001549734}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.297821723138449, 0.3785050001549734}], 
          Offset[{-1.5, 0}, {-0.297821723138449, 0.3785050001549734}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.297821723138449, 0.3598794001549734}], 
          Offset[{-1.5, 0}, {-0.297821723138449, 0.3598794001549734}]}]}, {
        LineBox[{{-0.31782172313844903`, 
         0.35617489007078645`}, {-0.35782172313844907`, 
         0.35617489007078645`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.31782172313844903`, 0.35617489007078645`}], 
          Offset[{0, -1.5}, {-0.31782172313844903`, 0.35617489007078645`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.35782172313844907`, 0.35617489007078645`}], 
          Offset[{0, -1.5}, {-0.35782172313844907`, 0.35617489007078645`}]}], 
        LineBox[{{-0.33782172313844905`, 
         0.36205119007078645`}, {-0.33782172313844905`, 
         0.35029859007078645`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.33782172313844905`, 0.36205119007078645`}], 
          Offset[{-1.5, 0}, {-0.33782172313844905`, 0.36205119007078645`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.33782172313844905`, 0.35029859007078645`}], 
          Offset[{-1.5, 0}, {-0.33782172313844905`, 
           0.35029859007078645`}]}]}, {
        LineBox[{{-0.35782172313844907`, 
         0.33325132514265865`}, {-0.3978217231384491, 0.33325132514265865`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.35782172313844907`, 0.33325132514265865`}], 
          Offset[{0, -1.5}, {-0.35782172313844907`, 0.33325132514265865`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3978217231384491, 0.33325132514265865`}], 
          Offset[{0, -1.5}, {-0.3978217231384491, 0.33325132514265865`}]}], 
        LineBox[{{-0.3778217231384491, 
         0.34130722514265865`}, {-0.3778217231384491, 0.32519542514265865`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.3778217231384491, 0.34130722514265865`}], 
          Offset[{-1.5, 0}, {-0.3778217231384491, 0.34130722514265865`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.3778217231384491, 0.32519542514265865`}], 
          Offset[{-1.5, 0}, {-0.3778217231384491, 0.32519542514265865`}]}]}, {
        LineBox[{{-0.3978217231384491, 
         0.31888316212520706`}, {-0.43782172313844914`, 
         0.31888316212520706`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3978217231384491, 0.31888316212520706`}], 
          Offset[{0, -1.5}, {-0.3978217231384491, 0.31888316212520706`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.43782172313844914`, 0.31888316212520706`}], 
          Offset[{0, -1.5}, {-0.43782172313844914`, 0.31888316212520706`}]}], 
        LineBox[{{-0.4178217231384491, 
         0.3263452621252071}, {-0.4178217231384491, 0.31142106212520704`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4178217231384491, 0.3263452621252071}], 
          Offset[{-1.5, 0}, {-0.4178217231384491, 0.3263452621252071}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4178217231384491, 0.31142106212520704`}], 
          Offset[{-1.5, 0}, {-0.4178217231384491, 0.31142106212520704`}]}]}, {
        LineBox[{{-0.43782172313844914`, 
         0.26780454727285363`}, {-0.4778217231384492, 0.26780454727285363`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.43782172313844914`, 0.26780454727285363`}], 
          Offset[{0, -1.5}, {-0.43782172313844914`, 0.26780454727285363`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4778217231384492, 0.26780454727285363`}], 
          Offset[{0, -1.5}, {-0.4778217231384492, 0.26780454727285363`}]}], 
        LineBox[{{-0.45782172313844915`, 
         0.27899954727285364`}, {-0.45782172313844915`, 0.2566095472728536}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.45782172313844915`, 0.27899954727285364`}], 
          Offset[{-1.5, 0}, {-0.45782172313844915`, 0.27899954727285364`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.45782172313844915`, 0.2566095472728536}], 
          Offset[{-1.5, 0}, {-0.45782172313844915`, 0.2566095472728536}]}]}, {
        LineBox[{{-0.4778217231384492, 
         0.2579719753161816}, {-0.5178217231384492, 0.2579719753161816}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4778217231384492, 0.2579719753161816}], 
          Offset[{0, -1.5}, {-0.4778217231384492, 0.2579719753161816}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5178217231384492, 0.2579719753161816}], 
          Offset[{0, -1.5}, {-0.5178217231384492, 0.2579719753161816}]}], 
        LineBox[{{-0.4978217231384492, 
         0.2720389753161816}, {-0.4978217231384492, 0.2439049753161816}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4978217231384492, 0.2720389753161816}], 
          Offset[{-1.5, 0}, {-0.4978217231384492, 0.2720389753161816}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4978217231384492, 0.2439049753161816}], 
          Offset[{-1.5, 0}, {-0.4978217231384492, 0.2439049753161816}]}]}, {
        LineBox[{{-0.5178217231384492, 
         0.21964049996136215`}, {-0.5578217231384492, 0.21964049996136215`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.5178217231384492, 0.21964049996136215`}], 
          Offset[{0, -1.5}, {-0.5178217231384492, 0.21964049996136215`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5578217231384492, 0.21964049996136215`}], 
          Offset[{0, -1.5}, {-0.5578217231384492, 0.21964049996136215`}]}], 
        LineBox[{{-0.5378217231384492, 
         0.22949779996136216`}, {-0.5378217231384492, 0.20978319996136213`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.5378217231384492, 0.22949779996136216`}], 
          Offset[{-1.5, 0}, {-0.5378217231384492, 0.22949779996136216`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5378217231384492, 0.20978319996136213`}], 
          Offset[{-1.5, 0}, {-0.5378217231384492, 0.20978319996136213`}]}]}, {
        LineBox[{{-0.5578217231384492, 
         0.20628752339072767`}, {-0.5978217231384493, 0.20628752339072767`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.5578217231384492, 0.20628752339072767`}], 
          Offset[{0, -1.5}, {-0.5578217231384492, 0.20628752339072767`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5978217231384493, 0.20628752339072767`}], 
          Offset[{0, -1.5}, {-0.5978217231384493, 0.20628752339072767`}]}], 
        LineBox[{{-0.5778217231384493, 
         0.21782752339072767`}, {-0.5778217231384493, 0.19474752339072768`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.5778217231384493, 0.21782752339072767`}], 
          Offset[{-1.5, 0}, {-0.5778217231384493, 0.21782752339072767`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5778217231384493, 0.19474752339072768`}], 
          Offset[{-1.5, 0}, {-0.5778217231384493, 0.19474752339072768`}]}]}, {
        LineBox[{{-0.5978217231384493, 
         0.20449457313384908`}, {-0.6378217231384493, 0.20449457313384908`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.5978217231384493, 0.20449457313384908`}], 
          Offset[{0, -1.5}, {-0.5978217231384493, 0.20449457313384908`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6378217231384493, 0.20449457313384908`}], 
          Offset[{0, -1.5}, {-0.6378217231384493, 0.20449457313384908`}]}], 
        LineBox[{{-0.6178217231384493, 
         0.21664857313384908`}, {-0.6178217231384493, 0.19234057313384909`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.6178217231384493, 0.21664857313384908`}], 
          Offset[{-1.5, 0}, {-0.6178217231384493, 0.21664857313384908`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6178217231384493, 0.19234057313384909`}], 
          Offset[{-1.5, 0}, {-0.6178217231384493, 0.19234057313384909`}]}]}, {
        LineBox[{{-0.6378217231384489, 
         0.20773662017368433`}, {-0.6778217231384489, 0.20773662017368433`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.6378217231384489, 0.20773662017368433`}], 
          Offset[{0, -1.5}, {-0.6378217231384489, 0.20773662017368433`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6778217231384489, 0.20773662017368433`}], 
          Offset[{0, -1.5}, {-0.6778217231384489, 0.20773662017368433`}]}], 
        LineBox[{{-0.6578217231384489, 
         0.21873762017368434`}, {-0.6578217231384489, 0.19673562017368432`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.6578217231384489, 0.21873762017368434`}], 
          Offset[{-1.5, 0}, {-0.6578217231384489, 0.21873762017368434`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6578217231384489, 0.19673562017368432`}], 
          Offset[{-1.5, 0}, {-0.6578217231384489, 0.19673562017368432`}]}]}, {
        LineBox[{{-0.6778217231384489, 
         0.1796306921743047}, {-0.7178217231384489, 0.1796306921743047}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6778217231384489, 0.1796306921743047}], 
          Offset[{0, -1.5}, {-0.6778217231384489, 0.1796306921743047}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.7178217231384489, 0.1796306921743047}], 
          Offset[{0, -1.5}, {-0.7178217231384489, 0.1796306921743047}]}], 
        LineBox[{{-0.6978217231384489, 
         0.1946026921743047}, {-0.6978217231384489, 0.16465869217430468`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6978217231384489, 0.1946026921743047}], 
          Offset[{-1.5, 0}, {-0.6978217231384489, 0.1946026921743047}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6978217231384489, 0.16465869217430468`}], 
          Offset[{-1.5, 0}, {-0.6978217231384489, 0.16465869217430468`}]}]}, {
        LineBox[{{-0.7178217231384489, 
         0.19608653699771078`}, {-0.757821723138449, 0.19608653699771078`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.7178217231384489, 0.19608653699771078`}], 
          Offset[{0, -1.5}, {-0.7178217231384489, 0.19608653699771078`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.757821723138449, 0.19608653699771078`}], 
          Offset[{0, -1.5}, {-0.757821723138449, 0.19608653699771078`}]}], 
        LineBox[{{-0.737821723138449, 
         0.20370313699771078`}, {-0.737821723138449, 0.18846993699771078`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.737821723138449, 0.20370313699771078`}], 
          Offset[{-1.5, 0}, {-0.737821723138449, 0.20370313699771078`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.737821723138449, 0.18846993699771078`}], 
          Offset[{-1.5, 0}, {-0.737821723138449, 0.18846993699771078`}]}]}, {
        LineBox[{{-0.757821723138449, 
         0.1278316224242101}, {-0.797821723138449, 0.1278316224242101}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.757821723138449, 0.1278316224242101}], 
          Offset[{0, -1.5}, {-0.757821723138449, 0.1278316224242101}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.797821723138449, 0.1278316224242101}], 
          Offset[{0, -1.5}, {-0.797821723138449, 0.1278316224242101}]}], 
        LineBox[{{-0.777821723138449, 
         0.1383766224242101}, {-0.777821723138449, 0.11728662242421009`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.777821723138449, 0.1383766224242101}], 
          Offset[{-1.5, 0}, {-0.777821723138449, 0.1383766224242101}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.777821723138449, 0.11728662242421009`}], 
          Offset[{-1.5, 0}, {-0.777821723138449, 0.11728662242421009`}]}]}, {
        LineBox[{{-0.797821723138449, 
         0.12345977111291713`}, {-0.837821723138449, 0.12345977111291713`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.797821723138449, 0.12345977111291713`}], 
          Offset[{0, -1.5}, {-0.797821723138449, 0.12345977111291713`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.837821723138449, 0.12345977111291713`}], 
          Offset[{0, -1.5}, {-0.837821723138449, 0.12345977111291713`}]}], 
        LineBox[{{-0.817821723138449, 
         0.13329587111291713`}, {-0.817821723138449, 0.11362367111291713`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.817821723138449, 0.13329587111291713`}], 
          Offset[{-1.5, 0}, {-0.817821723138449, 0.13329587111291713`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.817821723138449, 0.11362367111291713`}], 
          Offset[{-1.5, 0}, {-0.817821723138449, 0.11362367111291713`}]}]}, {
        LineBox[{{-0.837821723138449, 
         0.12536733919443635`}, {-0.8778217231384491, 0.12536733919443635`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.837821723138449, 0.12536733919443635`}], 
          Offset[{0, -1.5}, {-0.837821723138449, 0.12536733919443635`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.8778217231384491, 0.12536733919443635`}], 
          Offset[{0, -1.5}, {-0.8778217231384491, 0.12536733919443635`}]}], 
        LineBox[{{-0.8578217231384491, 
         0.14110233919443635`}, {-0.8578217231384491, 0.10963233919443635`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.8578217231384491, 0.14110233919443635`}], 
          Offset[{-1.5, 0}, {-0.8578217231384491, 0.14110233919443635`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8578217231384491, 0.10963233919443635`}], 
          Offset[{-1.5, 0}, {-0.8578217231384491, 0.10963233919443635`}]}]}, {
        LineBox[{{-0.8778217231384491, 
         0.10146133576938873`}, {-0.9178217231384491, 0.10146133576938873`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.8778217231384491, 0.10146133576938873`}], 
          Offset[{0, -1.5}, {-0.8778217231384491, 0.10146133576938873`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.9178217231384491, 0.10146133576938873`}], 
          Offset[{0, -1.5}, {-0.9178217231384491, 0.10146133576938873`}]}], 
        LineBox[{{-0.8978217231384491, 
         0.11228633576938873`}, {-0.8978217231384491, 0.09063633576938873}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8978217231384491, 0.11228633576938873`}], 
          Offset[{-1.5, 0}, {-0.8978217231384491, 0.11228633576938873`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8978217231384491, 0.09063633576938873}], 
          Offset[{-1.5, 0}, {-0.8978217231384491, 
           0.09063633576938873}]}]}}}, {}}, {}}, {{}, {{}, 
     {RGBColor[1, 0, 0], PointSize[Small], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJwtk2s01AkYxietyOpC2TYRdjUlVCy7SPNMKs2kjoqlpCkONasOqqUsljgl
uigih+LYyKWGLjZM6U+XZVOZytRUozEzzX3mT5mM3Fqd9sNz3vN8eM55z+99
H4fIuM3RRhQKJWBCX+aTH6YFhaZR6Fy3FRHZJjKkxJCP97hS6KGrJPMD7OQI
jio7Q2n8DK+By970ZQpcG4jIcpr1GcM844+uB5SYlumYujluHGYXXgoW1Krw
m6Vif3LnGMJXLGyJS1HjQXkNu2LhGLbtcGyQhWvg4LaX9ThzFBNhrgtViz9b
lwQPikawsqwjv2KPFq8D3zPtfEdAq5tmJR3V4mfRDTCKhnE/JWnS4FMd8mIT
PffpP6GpfrLixCIS5JiXc/HGTwjtYvbN20Fi3ckR+3tXhv7fj8QlmzvfaU2H
cMMk7LDDZRJGV9LNraINqEpqd/LJI8FavsqI1jaIoqVLW2k+JG49NB7aZTuI
UvXpEvEUEnPCOnS5SR9BhvnRlK90OKDKkTbx9WhssLY0bNGBd2jDK7GbHi6p
yozhQi1cTGd2mZ0awDXhsxiGUINj557d/0n9AfpsXyZ3lwbvqAXccP8PWJsr
eqPfrQb9ZujVI3+9x9Qq46XDZmqcX2N9qW68H1/5qzDULSx5GdaP+JvNExdS
orqD9uOk2D7UtHmY21koEam4Nz2ISuILnRpnBaynMIcr3mqR15nGIFLleOb4
RDZYqIEVRTrXQy9Dzqqgp4xANQgGu7N5thx+kYLbxSYqeA3djardKcNw+vZq
LaFA8mtx/b/WMjSUSfJph+QoNp1XynKSYe+d3Wmnl8lg++uGmQl2Mjj2aGMk
Sin6cg21BVNlEI7sC/Eol6BEblulZMhx1tqw8uhWMf6IP/gi9pYM671TXAUW
vcgusmTq3eUwv2rkHny2B7mVM7ZvFMmRojOfOvTNG5xMK9snpiugXTyntyRB
gPLytIzjVkqEsx0aIefjOttn+VwbFR5VOp+ShjzH7E5XztH7KvhKPaOz2nko
2X/kYPMxNXauTD8UEv8Ivob5S7zJCd63z1JLN7XjRXUW+3cTLex/qemWud9F
QqK71zqWFpSoZONti7jQcA5zLF10SL/BuNfNr0d+TcYm5gUdKDRPg/zvQnif
/8S3sSdB0VCL3iCPEAZYX0wInvA5bbO6ijnErj2pZ3iFJOhdja4Cs2bCqXNm
O7eJROvedrZjRRuRzfKfeBESvPfXucK7/xAX6V8KQKI/sdS8QNxJtFBGlN0F
JEzHV9dT03lE334LUfZWEkWtPoKMGc+JlhORzZV8HRZlLpskKuUTdVHt/vYs
HZrWUBcvXyIg/Khzvb9N1oJhahN0ruU18fZyCHV0sxaChxYpA+t7CI6Hk3EP
SwP2SZPKQKGIeFrn9zCwVo3RqnE531NMbPFu6Ei8o8Lq7KSRzFQJsaD+iZt9
shInYvQz3B9ICcmjejmlTQFeQJxjr7mMmEyN18SWyvG9q9rrVLCcuFZlO158
RYad06M3+J5XELq1OR1Xc96huk8UoZYqia99kaKfF5ZY5KwmOK2n+ZxSCbyu
83P8D2iI42PRhncRYqTnbyzTc7VE8c206EpmL/4Dc6B2ug==
       
       "]], {{LineBox[{{2.082178276861551, 0.65717}, {2.042178276861551, 
         0.65717}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.082178276861551, 0.65717}], 
          Offset[{0, -1.5}, {2.082178276861551, 0.65717}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.042178276861551, 0.65717}], 
          Offset[{0, -1.5}, {2.042178276861551, 0.65717}]}], 
        LineBox[{{2.062178276861551, 0.6582217}, {2.062178276861551, 
         0.6561183}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.062178276861551, 0.6582217}], 
          Offset[{-1.5, 0}, {2.062178276861551, 0.6582217}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.062178276861551, 0.6561183}], 
          Offset[{-1.5, 0}, {2.062178276861551, 0.6561183}]}]}, {
        LineBox[{{2.042178276861551, 0.69132}, {2.002178276861551, 0.69132}}],
         LineBox[{
         Offset[{0, 1.5}, {2.042178276861551, 0.69132}], 
          Offset[{0, -1.5}, {2.042178276861551, 0.69132}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.002178276861551, 0.69132}], 
          Offset[{0, -1.5}, {2.002178276861551, 0.69132}]}], 
        LineBox[{{2.022178276861551, 0.6924083000000001}, {2.022178276861551, 
         0.6902317}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.022178276861551, 0.6924083000000001}], 
          Offset[{-1.5, 0}, {2.022178276861551, 0.6924083000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.022178276861551, 0.6902317}], 
          Offset[{-1.5, 0}, {2.022178276861551, 0.6902317}]}]}, {
        LineBox[{{2.002178276861551, 0.72464}, {1.9621782768615508`, 
         0.72464}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.002178276861551, 0.72464}], 
          Offset[{0, -1.5}, {2.002178276861551, 0.72464}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.9621782768615508`, 0.72464}], 
          Offset[{0, -1.5}, {1.9621782768615508`, 0.72464}]}], 
        LineBox[{{1.9821782768615508`, 0.7263742}, {1.9821782768615508`, 
         0.7229057999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9821782768615508`, 0.7263742}], 
          Offset[{-1.5, 0}, {1.9821782768615508`, 0.7263742}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9821782768615508`, 0.7229057999999999}], 
          Offset[{-1.5, 0}, {1.9821782768615508`, 0.7229057999999999}]}]}, {
        LineBox[{{1.962178276861551, 0.76406}, {1.922178276861551, 0.76406}}],
         LineBox[{
         Offset[{0, 1.5}, {1.962178276861551, 0.76406}], 
          Offset[{0, -1.5}, {1.962178276861551, 0.76406}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.922178276861551, 0.76406}], 
          Offset[{0, -1.5}, {1.922178276861551, 0.76406}]}], 
        LineBox[{{1.942178276861551, 0.7659477}, {1.942178276861551, 
         0.7621722999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.942178276861551, 0.7659477}], 
          Offset[{-1.5, 0}, {1.942178276861551, 0.7659477}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.942178276861551, 0.7621722999999999}], 
          Offset[{-1.5, 0}, {1.942178276861551, 0.7621722999999999}]}]}, {
        LineBox[{{1.922178276861551, 0.80202}, {1.882178276861551, 0.80202}}],
         LineBox[{
         Offset[{0, 1.5}, {1.922178276861551, 0.80202}], 
          Offset[{0, -1.5}, {1.922178276861551, 0.80202}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.882178276861551, 0.80202}], 
          Offset[{0, -1.5}, {1.882178276861551, 0.80202}]}], 
        LineBox[{{1.902178276861551, 0.8045469}, {1.902178276861551, 
         0.7994931}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.902178276861551, 0.8045469}], 
          Offset[{-1.5, 0}, {1.902178276861551, 0.8045469}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.902178276861551, 0.7994931}], 
          Offset[{-1.5, 0}, {1.902178276861551, 0.7994931}]}]}, {
        LineBox[{{1.882178276861551, 0.82769}, {1.842178276861551, 0.82769}}],
         LineBox[{
         Offset[{0, 1.5}, {1.882178276861551, 0.82769}], 
          Offset[{0, -1.5}, {1.882178276861551, 0.82769}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.842178276861551, 0.82769}], 
          Offset[{0, -1.5}, {1.842178276861551, 0.82769}]}], 
        LineBox[{{1.862178276861551, 0.8302632000000001}, {1.862178276861551, 
         0.8251168}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.862178276861551, 0.8302632000000001}], 
          Offset[{-1.5, 0}, {1.862178276861551, 0.8302632000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.862178276861551, 0.8251168}], 
          Offset[{-1.5, 0}, {1.862178276861551, 0.8251168}]}]}, {
        LineBox[{{1.842178276861551, 0.85509}, {1.8021782768615509`, 
         0.85509}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.842178276861551, 0.85509}], 
          Offset[{0, -1.5}, {1.842178276861551, 0.85509}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.8021782768615509`, 0.85509}], 
          Offset[{0, -1.5}, {1.8021782768615509`, 0.85509}]}], 
        LineBox[{{1.8221782768615509`, 0.8566841000000001}, {
         1.8221782768615509`, 0.8534959}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.8221782768615509`, 0.8566841000000001}], 
          Offset[{-1.5, 0}, {1.8221782768615509`, 0.8566841000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.8221782768615509`, 0.8534959}], 
          Offset[{-1.5, 0}, {1.8221782768615509`, 0.8534959}]}]}, {
        LineBox[{{1.8021782768615509`, 0.87966}, {1.7621782768615508`, 
         0.87966}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.8021782768615509`, 0.87966}], 
          Offset[{0, -1.5}, {1.8021782768615509`, 0.87966}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.7621782768615508`, 0.87966}], 
          Offset[{0, -1.5}, {1.7621782768615508`, 0.87966}]}], 
        LineBox[{{1.7821782768615508`, 0.8814844}, {1.7821782768615508`, 
         0.8778356}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.7821782768615508`, 0.8814844}], 
          Offset[{-1.5, 0}, {1.7821782768615508`, 0.8814844}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.7821782768615508`, 0.8778356}], 
          Offset[{-1.5, 0}, {1.7821782768615508`, 0.8778356}]}]}, {
        LineBox[{{1.762178276861551, 0.88814}, {1.722178276861551, 0.88814}}],
         LineBox[{
         Offset[{0, 1.5}, {1.762178276861551, 0.88814}], 
          Offset[{0, -1.5}, {1.762178276861551, 0.88814}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.722178276861551, 0.88814}], 
          Offset[{0, -1.5}, {1.722178276861551, 0.88814}]}], 
        LineBox[{{1.742178276861551, 0.8897832}, {1.742178276861551, 
         0.8864968000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.742178276861551, 0.8897832}], 
          Offset[{-1.5, 0}, {1.742178276861551, 0.8897832}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.742178276861551, 0.8864968000000001}], 
          Offset[{-1.5, 0}, {1.742178276861551, 0.8864968000000001}]}]}, {
        LineBox[{{1.722178276861551, 0.90587}, {1.682178276861551, 0.90587}}],
         LineBox[{
         Offset[{0, 1.5}, {1.722178276861551, 0.90587}], 
          Offset[{0, -1.5}, {1.722178276861551, 0.90587}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.682178276861551, 0.90587}], 
          Offset[{0, -1.5}, {1.682178276861551, 0.90587}]}], 
        LineBox[{{1.702178276861551, 0.9080619}, {1.702178276861551, 
         0.9036780999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.702178276861551, 0.9080619}], 
          Offset[{-1.5, 0}, {1.702178276861551, 0.9080619}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.702178276861551, 0.9036780999999999}], 
          Offset[{-1.5, 0}, {1.702178276861551, 0.9036780999999999}]}]}, {
        LineBox[{{1.682178276861551, 0.93188}, {1.642178276861551, 0.93188}}],
         LineBox[{
         Offset[{0, 1.5}, {1.682178276861551, 0.93188}], 
          Offset[{0, -1.5}, {1.682178276861551, 0.93188}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.642178276861551, 0.93188}], 
          Offset[{0, -1.5}, {1.642178276861551, 0.93188}]}], 
        LineBox[{{1.662178276861551, 0.9340273}, {1.662178276861551, 
         0.9297327000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.662178276861551, 0.9340273}], 
          Offset[{-1.5, 0}, {1.662178276861551, 0.9340273}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.662178276861551, 0.9297327000000001}], 
          Offset[{-1.5, 0}, {1.662178276861551, 0.9297327000000001}]}]}, {
        LineBox[{{1.642178276861551, 0.94245}, {1.602178276861551, 0.94245}}],
         LineBox[{
         Offset[{0, 1.5}, {1.642178276861551, 0.94245}], 
          Offset[{0, -1.5}, {1.642178276861551, 0.94245}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.602178276861551, 0.94245}], 
          Offset[{0, -1.5}, {1.602178276861551, 0.94245}]}], 
        LineBox[{{1.622178276861551, 0.944273}, {1.622178276861551, 
         0.940627}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.622178276861551, 0.944273}], 
          Offset[{-1.5, 0}, {1.622178276861551, 0.944273}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.622178276861551, 0.940627}], 
          Offset[{-1.5, 0}, {1.622178276861551, 0.940627}]}]}, {
        LineBox[{{1.602178276861551, 0.94911}, {1.5621782768615509`, 
         0.94911}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.602178276861551, 0.94911}], 
          Offset[{0, -1.5}, {1.602178276861551, 0.94911}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5621782768615509`, 0.94911}], 
          Offset[{0, -1.5}, {1.5621782768615509`, 0.94911}]}], 
        LineBox[{{1.5821782768615509`, 0.9517629}, {1.5821782768615509`, 
         0.9464571}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5821782768615509`, 0.9517629}], 
          Offset[{-1.5, 0}, {1.5821782768615509`, 0.9517629}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5821782768615509`, 0.9464571}], 
          Offset[{-1.5, 0}, {1.5821782768615509`, 0.9464571}]}]}, {
        LineBox[{{1.5621782768615509`, 0.95156}, {1.5221782768615508`, 
         0.95156}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5621782768615509`, 0.95156}], 
          Offset[{0, -1.5}, {1.5621782768615509`, 0.95156}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5221782768615508`, 0.95156}], 
          Offset[{0, -1.5}, {1.5221782768615508`, 0.95156}]}], 
        LineBox[{{1.5421782768615508`, 0.9530668}, {1.5421782768615508`, 
         0.9500531999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5421782768615508`, 0.9530668}], 
          Offset[{-1.5, 0}, {1.5421782768615508`, 0.9530668}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5421782768615508`, 0.9500531999999999}], 
          Offset[{-1.5, 0}, {1.5421782768615508`, 0.9500531999999999}]}]}, {
        LineBox[{{1.5221782768615508`, 0.95839}, {1.4821782768615508`, 
         0.95839}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5221782768615508`, 0.95839}], 
          Offset[{0, -1.5}, {1.5221782768615508`, 0.95839}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4821782768615508`, 0.95839}], 
          Offset[{0, -1.5}, {1.4821782768615508`, 0.95839}]}], 
        LineBox[{{1.5021782768615508`, 0.9609074999999999}, {
         1.5021782768615508`, 0.9558725}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5021782768615508`, 0.9609074999999999}], 
          Offset[{-1.5, 0}, {1.5021782768615508`, 0.9609074999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5021782768615508`, 0.9558725}], 
          Offset[{-1.5, 0}, {1.5021782768615508`, 0.9558725}]}]}, {
        LineBox[{{1.4821782768615508`, 0.95535}, {1.4421782768615508`, 
         0.95535}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4821782768615508`, 0.95535}], 
          Offset[{0, -1.5}, {1.4821782768615508`, 0.95535}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4421782768615508`, 0.95535}], 
          Offset[{0, -1.5}, {1.4421782768615508`, 0.95535}]}], 
        LineBox[{{1.4621782768615508`, 0.9569014}, {1.4621782768615508`, 
         0.9537986}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4621782768615508`, 0.9569014}], 
          Offset[{-1.5, 0}, {1.4621782768615508`, 0.9569014}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4621782768615508`, 0.9537986}], 
          Offset[{-1.5, 0}, {1.4621782768615508`, 0.9537986}]}]}, {
        LineBox[{{1.4421782768615508`, 0.94461}, {1.4021782768615507`, 
         0.94461}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4421782768615508`, 0.94461}], 
          Offset[{0, -1.5}, {1.4421782768615508`, 0.94461}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4021782768615507`, 0.94461}], 
          Offset[{0, -1.5}, {1.4021782768615507`, 0.94461}]}], 
        LineBox[{{1.4221782768615507`, 0.9471229999999999}, {
         1.4221782768615507`, 0.942097}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4221782768615507`, 0.9471229999999999}], 
          Offset[{-1.5, 0}, {1.4221782768615507`, 0.9471229999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4221782768615507`, 0.942097}], 
          Offset[{-1.5, 0}, {1.4221782768615507`, 0.942097}]}]}, {
        LineBox[{{1.402178276861551, 0.93834}, {1.362178276861551, 0.93834}}],
         LineBox[{
         Offset[{0, 1.5}, {1.402178276861551, 0.93834}], 
          Offset[{0, -1.5}, {1.402178276861551, 0.93834}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.362178276861551, 0.93834}], 
          Offset[{0, -1.5}, {1.362178276861551, 0.93834}]}], 
        LineBox[{{1.382178276861551, 0.9409367999999999}, {1.382178276861551, 
         0.9357432}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.382178276861551, 0.9409367999999999}], 
          Offset[{-1.5, 0}, {1.382178276861551, 0.9409367999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.382178276861551, 0.9357432}], 
          Offset[{-1.5, 0}, {1.382178276861551, 0.9357432}]}]}, {
        LineBox[{{1.362178276861551, 0.93285}, {1.3221782768615509`, 
         0.93285}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.362178276861551, 0.93285}], 
          Offset[{0, -1.5}, {1.362178276861551, 0.93285}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.3221782768615509`, 0.93285}], 
          Offset[{0, -1.5}, {1.3221782768615509`, 0.93285}]}], 
        LineBox[{{1.342178276861551, 0.9349940999999999}, {1.342178276861551, 
         0.9307059}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.342178276861551, 0.9349940999999999}], 
          Offset[{-1.5, 0}, {1.342178276861551, 0.9349940999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.342178276861551, 0.9307059}], 
          Offset[{-1.5, 0}, {1.342178276861551, 0.9307059}]}]}, {
        LineBox[{{1.3221782768615509`, 0.91711}, {1.2821782768615508`, 
         0.91711}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.3221782768615509`, 0.91711}], 
          Offset[{0, -1.5}, {1.3221782768615509`, 0.91711}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.2821782768615508`, 0.91711}], 
          Offset[{0, -1.5}, {1.2821782768615508`, 0.91711}]}], 
        LineBox[{{1.3021782768615509`, 0.9193815}, {1.3021782768615509`, 
         0.9148385}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.3021782768615509`, 0.9193815}], 
          Offset[{-1.5, 0}, {1.3021782768615509`, 0.9193815}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.3021782768615509`, 0.9148385}], 
          Offset[{-1.5, 0}, {1.3021782768615509`, 0.9148385}]}]}, {
        LineBox[{{1.282178276861551, 0.89343}, {1.242178276861551, 0.89343}}],
         LineBox[{
         Offset[{0, 1.5}, {1.282178276861551, 0.89343}], 
          Offset[{0, -1.5}, {1.282178276861551, 0.89343}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.242178276861551, 0.89343}], 
          Offset[{0, -1.5}, {1.242178276861551, 0.89343}]}], 
        LineBox[{{1.262178276861551, 0.8959786999999999}, {1.262178276861551, 
         0.8908813}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.262178276861551, 0.8959786999999999}], 
          Offset[{-1.5, 0}, {1.262178276861551, 0.8959786999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.262178276861551, 0.8908813}], 
          Offset[{-1.5, 0}, {1.262178276861551, 0.8908813}]}]}, {
        LineBox[{{1.242178276861551, 0.87064}, {1.202178276861551, 0.87064}}],
         LineBox[{
         Offset[{0, 1.5}, {1.242178276861551, 0.87064}], 
          Offset[{0, -1.5}, {1.242178276861551, 0.87064}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.202178276861551, 0.87064}], 
          Offset[{0, -1.5}, {1.202178276861551, 0.87064}]}], 
        LineBox[{{1.222178276861551, 0.8734447}, {1.222178276861551, 
         0.8678353}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.222178276861551, 0.8734447}], 
          Offset[{-1.5, 0}, {1.222178276861551, 0.8734447}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.222178276861551, 0.8678353}], 
          Offset[{-1.5, 0}, {1.222178276861551, 0.8678353}]}]}, {
        LineBox[{{1.202178276861551, 0.85629}, {1.162178276861551, 0.85629}}],
         LineBox[{
         Offset[{0, 1.5}, {1.202178276861551, 0.85629}], 
          Offset[{0, -1.5}, {1.202178276861551, 0.85629}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.162178276861551, 0.85629}], 
          Offset[{0, -1.5}, {1.162178276861551, 0.85629}]}], 
        LineBox[{{1.182178276861551, 0.8589938}, {1.182178276861551, 
         0.8535862}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.182178276861551, 0.8589938}], 
          Offset[{-1.5, 0}, {1.182178276861551, 0.8589938}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.182178276861551, 0.8535862}], 
          Offset[{-1.5, 0}, {1.182178276861551, 0.8535862}]}]}, {
        LineBox[{{1.162178276861551, 0.82519}, {1.122178276861551, 0.82519}}],
         LineBox[{
         Offset[{0, 1.5}, {1.162178276861551, 0.82519}], 
          Offset[{0, -1.5}, {1.162178276861551, 0.82519}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.122178276861551, 0.82519}], 
          Offset[{0, -1.5}, {1.122178276861551, 0.82519}]}], 
        LineBox[{{1.142178276861551, 0.8276908}, {1.142178276861551, 
         0.8226892}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.142178276861551, 0.8276908}], 
          Offset[{-1.5, 0}, {1.142178276861551, 0.8276908}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.142178276861551, 0.8226892}], 
          Offset[{-1.5, 0}, {1.142178276861551, 0.8226892}]}]}, {
        LineBox[{{1.122178276861551, 0.81384}, {1.0821782768615509`, 
         0.81384}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.122178276861551, 0.81384}], 
          Offset[{0, -1.5}, {1.122178276861551, 0.81384}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0821782768615509`, 0.81384}], 
          Offset[{0, -1.5}, {1.0821782768615509`, 0.81384}]}], 
        LineBox[{{1.102178276861551, 0.8167895000000001}, {1.102178276861551, 
         0.8108905}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.102178276861551, 0.8167895000000001}], 
          Offset[{-1.5, 0}, {1.102178276861551, 0.8167895000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.102178276861551, 0.8108905}], 
          Offset[{-1.5, 0}, {1.102178276861551, 0.8108905}]}]}, {
        LineBox[{{1.0821782768615509`, 0.78507}, {1.0421782768615508`, 
         0.78507}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0821782768615509`, 0.78507}], 
          Offset[{0, -1.5}, {1.0821782768615509`, 0.78507}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0421782768615508`, 0.78507}], 
          Offset[{0, -1.5}, {1.0421782768615508`, 0.78507}]}], 
        LineBox[{{1.0621782768615509`, 0.7869114}, {1.0621782768615509`, 
         0.7832286}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0621782768615509`, 0.7869114}], 
          Offset[{-1.5, 0}, {1.0621782768615509`, 0.7869114}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0621782768615509`, 0.7832286}], 
          Offset[{-1.5, 0}, {1.0621782768615509`, 0.7832286}]}]}, {
        LineBox[{{1.0421782768615508`, 0.76187}, {1.0021782768615508`, 
         0.76187}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0421782768615508`, 0.76187}], 
          Offset[{0, -1.5}, {1.0421782768615508`, 0.76187}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0021782768615508`, 0.76187}], 
          Offset[{0, -1.5}, {1.0021782768615508`, 0.76187}]}], 
        LineBox[{{1.0221782768615508`, 0.7660341}, {1.0221782768615508`, 
         0.7577059}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0221782768615508`, 0.7660341}], 
          Offset[{-1.5, 0}, {1.0221782768615508`, 0.7660341}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0221782768615508`, 0.7577059}], 
          Offset[{-1.5, 0}, {1.0221782768615508`, 0.7577059}]}]}, {
        LineBox[{{1.0021782768615508`, 0.75209}, {0.9621782768615508, 
         0.75209}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0021782768615508`, 0.75209}], 
          Offset[{0, -1.5}, {1.0021782768615508`, 0.75209}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9621782768615508, 0.75209}], 
          Offset[{0, -1.5}, {0.9621782768615508, 0.75209}]}], 
        LineBox[{{0.9821782768615508, 0.7545247}, {0.9821782768615508, 
         0.7496553}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9821782768615508, 0.7545247}], 
          Offset[{-1.5, 0}, {0.9821782768615508, 0.7545247}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9821782768615508, 0.7496553}], 
          Offset[{-1.5, 0}, {0.9821782768615508, 0.7496553}]}]}, {
        LineBox[{{0.962178276861551, 0.72408}, {0.922178276861551, 0.72408}}],
         LineBox[{
         Offset[{0, 1.5}, {0.962178276861551, 0.72408}], 
          Offset[{0, -1.5}, {0.962178276861551, 0.72408}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.922178276861551, 0.72408}], 
          Offset[{0, -1.5}, {0.922178276861551, 0.72408}]}], 
        LineBox[{{0.942178276861551, 0.726533}, {0.942178276861551, 
         0.7216269999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.942178276861551, 0.726533}], 
          Offset[{-1.5, 0}, {0.942178276861551, 0.726533}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.942178276861551, 0.7216269999999999}], 
          Offset[{-1.5, 0}, {0.942178276861551, 0.7216269999999999}]}]}, {
        LineBox[{{0.922178276861551, 0.70285}, {0.8821782768615509, 
         0.70285}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.922178276861551, 0.70285}], 
          Offset[{0, -1.5}, {0.922178276861551, 0.70285}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8821782768615509, 0.70285}], 
          Offset[{0, -1.5}, {0.8821782768615509, 0.70285}]}], 
        LineBox[{{0.9021782768615509, 0.7055682999999999}, {
         0.9021782768615509, 0.7001317}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9021782768615509, 0.7055682999999999}], 
          Offset[{-1.5, 0}, {0.9021782768615509, 0.7055682999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9021782768615509, 0.7001317}], 
          Offset[{-1.5, 0}, {0.9021782768615509, 0.7001317}]}]}, {
        LineBox[{{0.8821782768615509, 0.68606}, {0.8421782768615509, 
         0.68606}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8821782768615509, 0.68606}], 
          Offset[{0, -1.5}, {0.8821782768615509, 0.68606}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8421782768615509, 0.68606}], 
          Offset[{0, -1.5}, {0.8421782768615509, 0.68606}]}], 
        LineBox[{{0.8621782768615509, 0.6896797}, {0.8621782768615509, 
         0.6824403}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8621782768615509, 0.6896797}], 
          Offset[{-1.5, 0}, {0.8621782768615509, 0.6896797}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8621782768615509, 0.6824403}], 
          Offset[{-1.5, 0}, {0.8621782768615509, 0.6824403}]}]}, {
        LineBox[{{0.8421782768615509, 0.69003}, {0.8021782768615509, 
         0.69003}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8421782768615509, 0.69003}], 
          Offset[{0, -1.5}, {0.8421782768615509, 0.69003}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8021782768615509, 0.69003}], 
          Offset[{0, -1.5}, {0.8021782768615509, 0.69003}]}], 
        LineBox[{{0.8221782768615509, 0.6920569000000001}, {
         0.8221782768615509, 0.6880031}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8221782768615509, 0.6920569000000001}], 
          Offset[{-1.5, 0}, {0.8221782768615509, 0.6920569000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8221782768615509, 0.6880031}], 
          Offset[{-1.5, 0}, {0.8221782768615509, 0.6880031}]}]}, {
        LineBox[{{0.8021782768615509, 0.66805}, {0.7621782768615508, 
         0.66805}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8021782768615509, 0.66805}], 
          Offset[{0, -1.5}, {0.8021782768615509, 0.66805}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7621782768615508, 0.66805}], 
          Offset[{0, -1.5}, {0.7621782768615508, 0.66805}]}], 
        LineBox[{{0.7821782768615508, 0.6708345}, {0.7821782768615508, 
         0.6652655000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7821782768615508, 0.6708345}], 
          Offset[{-1.5, 0}, {0.7821782768615508, 0.6708345}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7821782768615508, 0.6652655000000001}], 
          Offset[{-1.5, 0}, {0.7821782768615508, 0.6652655000000001}]}]}, {
        LineBox[{{0.7621782768615508, 0.65952}, {0.7221782768615508, 
         0.65952}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7621782768615508, 0.65952}], 
          Offset[{0, -1.5}, {0.7621782768615508, 0.65952}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7221782768615508, 0.65952}], 
          Offset[{0, -1.5}, {0.7221782768615508, 0.65952}]}], 
        LineBox[{{0.7421782768615508, 0.6619124}, {0.7421782768615508, 
         0.6571276}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7421782768615508, 0.6619124}], 
          Offset[{-1.5, 0}, {0.7421782768615508, 0.6619124}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7421782768615508, 0.6571276}], 
          Offset[{-1.5, 0}, {0.7421782768615508, 0.6571276}]}]}, {
        LineBox[{{0.722178276861551, 0.6613}, {0.682178276861551, 0.6613}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.722178276861551, 0.6613}], 
          Offset[{0, -1.5}, {0.722178276861551, 0.6613}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.682178276861551, 0.6613}], 
          Offset[{0, -1.5}, {0.682178276861551, 0.6613}]}], 
        LineBox[{{0.702178276861551, 0.6642109}, {0.702178276861551, 
         0.6583891}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.702178276861551, 0.6642109}], 
          Offset[{-1.5, 0}, {0.702178276861551, 0.6642109}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.702178276861551, 0.6583891}], 
          Offset[{-1.5, 0}, {0.702178276861551, 0.6583891}]}]}, {
        LineBox[{{0.682178276861551, 0.66009}, {0.6421782768615509, 
         0.66009}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.682178276861551, 0.66009}], 
          Offset[{0, -1.5}, {0.682178276861551, 0.66009}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6421782768615509, 0.66009}], 
          Offset[{0, -1.5}, {0.6421782768615509, 0.66009}]}], 
        LineBox[{{0.662178276861551, 0.6631191}, {0.662178276861551, 
         0.6570609}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.662178276861551, 0.6631191}], 
          Offset[{-1.5, 0}, {0.662178276861551, 0.6631191}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.662178276861551, 0.6570609}], 
          Offset[{-1.5, 0}, {0.662178276861551, 0.6570609}]}]}, {
        LineBox[{{0.6421782768615509, 0.65742}, {0.6021782768615509, 
         0.65742}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6421782768615509, 0.65742}], 
          Offset[{0, -1.5}, {0.6421782768615509, 0.65742}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6021782768615509, 0.65742}], 
          Offset[{0, -1.5}, {0.6021782768615509, 0.65742}]}], 
        LineBox[{{0.6221782768615509, 0.6606657}, {0.6221782768615509, 
         0.6541743}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6221782768615509, 0.6606657}], 
          Offset[{-1.5, 0}, {0.6221782768615509, 0.6606657}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6221782768615509, 0.6541743}], 
          Offset[{-1.5, 0}, {0.6221782768615509, 0.6541743}]}]}, {
        LineBox[{{0.6021782768615509, 0.6964}, {0.5621782768615509, 0.6964}}],
         LineBox[{
         Offset[{0, 1.5}, {0.6021782768615509, 0.6964}], 
          Offset[{0, -1.5}, {0.6021782768615509, 0.6964}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5621782768615509, 0.6964}], 
          Offset[{0, -1.5}, {0.5621782768615509, 0.6964}]}], 
        LineBox[{{0.5821782768615509, 0.6994332}, {0.5821782768615509, 
         0.6933668000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5821782768615509, 0.6994332}], 
          Offset[{-1.5, 0}, {0.5821782768615509, 0.6994332}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5821782768615509, 0.6933668000000001}], 
          Offset[{-1.5, 0}, {0.5821782768615509, 0.6933668000000001}]}]}, {
        LineBox[{{0.5621782768615509, 0.67913}, {0.5221782768615508, 
         0.67913}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5621782768615509, 0.67913}], 
          Offset[{0, -1.5}, {0.5621782768615509, 0.67913}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5221782768615508, 0.67913}], 
          Offset[{0, -1.5}, {0.5221782768615508, 0.67913}]}], 
        LineBox[{{0.5421782768615508, 0.6820018}, {0.5421782768615508, 
         0.6762582}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5421782768615508, 0.6820018}], 
          Offset[{-1.5, 0}, {0.5421782768615508, 0.6820018}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5421782768615508, 0.6762582}], 
          Offset[{-1.5, 0}, {0.5421782768615508, 0.6762582}]}]}, {
        LineBox[{{0.5221782768615508, 0.69372}, {0.4821782768615508, 
         0.69372}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5221782768615508, 0.69372}], 
          Offset[{0, -1.5}, {0.5221782768615508, 0.69372}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4821782768615508, 0.69372}], 
          Offset[{0, -1.5}, {0.4821782768615508, 0.69372}]}], 
        LineBox[{{0.5021782768615508, 0.6968545}, {0.5021782768615508, 
         0.6905855}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5021782768615508, 0.6968545}], 
          Offset[{-1.5, 0}, {0.5021782768615508, 0.6968545}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5021782768615508, 0.6905855}], 
          Offset[{-1.5, 0}, {0.5021782768615508, 0.6905855}]}]}, {
        LineBox[{{0.482178276861551, 0.71476}, {0.442178276861551, 0.71476}}],
         LineBox[{
         Offset[{0, 1.5}, {0.482178276861551, 0.71476}], 
          Offset[{0, -1.5}, {0.482178276861551, 0.71476}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.442178276861551, 0.71476}], 
          Offset[{0, -1.5}, {0.442178276861551, 0.71476}]}], 
        LineBox[{{0.462178276861551, 0.7178152999999999}, {0.462178276861551, 
         0.7117047}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.462178276861551, 0.7178152999999999}], 
          Offset[{-1.5, 0}, {0.462178276861551, 0.7178152999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.462178276861551, 0.7117047}], 
          Offset[{-1.5, 0}, {0.462178276861551, 0.7117047}]}]}, {
        LineBox[{{0.442178276861551, 0.72667}, {0.40217827686155094`, 
         0.72667}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.442178276861551, 0.72667}], 
          Offset[{0, -1.5}, {0.442178276861551, 0.72667}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.40217827686155094`, 0.72667}], 
          Offset[{0, -1.5}, {0.40217827686155094`, 0.72667}]}], 
        LineBox[{{0.42217827686155096`, 0.729284}, {0.42217827686155096`, 
         0.724056}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.42217827686155096`, 0.729284}], 
          Offset[{-1.5, 0}, {0.42217827686155096`, 0.729284}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.42217827686155096`, 0.724056}], 
          Offset[{-1.5, 0}, {0.42217827686155096`, 0.724056}]}]}, {
        LineBox[{{0.40217827686155094`, 0.75263}, {0.3621782768615509, 
         0.75263}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.40217827686155094`, 0.75263}], 
          Offset[{0, -1.5}, {0.40217827686155094`, 0.75263}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.3621782768615509, 0.75263}], 
          Offset[{0, -1.5}, {0.3621782768615509, 0.75263}]}], 
        LineBox[{{0.3821782768615509, 0.7561506}, {0.3821782768615509, 
         0.7491094}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3821782768615509, 0.7561506}], 
          Offset[{-1.5, 0}, {0.3821782768615509, 0.7561506}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3821782768615509, 0.7491094}], 
          Offset[{-1.5, 0}, {0.3821782768615509, 0.7491094}]}]}, {
        LineBox[{{0.3621782768615509, 0.78468}, {0.32217827686155087`, 
         0.78468}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.3621782768615509, 0.78468}], 
          Offset[{0, -1.5}, {0.3621782768615509, 0.78468}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.32217827686155087`, 0.78468}], 
          Offset[{0, -1.5}, {0.32217827686155087`, 0.78468}]}], 
        LineBox[{{0.3421782768615509, 0.7865903000000001}, {
         0.3421782768615509, 0.7827697}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3421782768615509, 0.7865903000000001}], 
          Offset[{-1.5, 0}, {0.3421782768615509, 0.7865903000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3421782768615509, 0.7827697}], 
          Offset[{-1.5, 0}, {0.3421782768615509, 0.7827697}]}]}, {
        LineBox[{{0.32217827686155087`, 0.80524}, {0.28217827686155084`, 
         0.80524}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.32217827686155087`, 0.80524}], 
          Offset[{0, -1.5}, {0.32217827686155087`, 0.80524}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.28217827686155084`, 0.80524}], 
          Offset[{0, -1.5}, {0.28217827686155084`, 0.80524}]}], 
        LineBox[{{0.30217827686155085`, 0.8078561999999999}, {
         0.30217827686155085`, 0.8026238}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.30217827686155085`, 0.8078561999999999}], 
          Offset[{-1.5, 0}, {0.30217827686155085`, 0.8078561999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.30217827686155085`, 0.8026238}], 
          Offset[{-1.5, 0}, {0.30217827686155085`, 0.8026238}]}]}, {
        LineBox[{{0.28217827686155084`, 0.82919}, {0.24217827686155083`, 
         0.82919}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.28217827686155084`, 0.82919}], 
          Offset[{0, -1.5}, {0.28217827686155084`, 0.82919}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.24217827686155083`, 0.82919}], 
          Offset[{0, -1.5}, {0.24217827686155083`, 0.82919}]}], 
        LineBox[{{0.2621782768615508, 0.8322659}, {0.2621782768615508, 
         0.8261141}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.2621782768615508, 0.8322659}], 
          Offset[{-1.5, 0}, {0.2621782768615508, 0.8322659}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.2621782768615508, 0.8261141}], 
          Offset[{-1.5, 0}, {0.2621782768615508, 0.8261141}]}]}, {
        LineBox[{{0.242178276861551, 0.84158}, {0.20217827686155102`, 
         0.84158}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.242178276861551, 0.84158}], 
          Offset[{0, -1.5}, {0.242178276861551, 0.84158}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.20217827686155102`, 0.84158}], 
          Offset[{0, -1.5}, {0.20217827686155102`, 0.84158}]}], 
        LineBox[{{0.222178276861551, 0.8445236}, {0.222178276861551, 
         0.8386364}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.222178276861551, 0.8445236}], 
          Offset[{-1.5, 0}, {0.222178276861551, 0.8445236}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.222178276861551, 0.8386364}], 
          Offset[{-1.5, 0}, {0.222178276861551, 0.8386364}]}]}, {
        LineBox[{{0.20217827686155096`, 0.87591}, {0.16217827686155098`, 
         0.87591}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.20217827686155096`, 0.87591}], 
          Offset[{0, -1.5}, {0.20217827686155096`, 0.87591}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.16217827686155098`, 0.87591}], 
          Offset[{0, -1.5}, {0.16217827686155098`, 0.87591}]}], 
        LineBox[{{0.18217827686155097`, 0.8783669}, {0.18217827686155097`, 
         0.8734531}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.18217827686155097`, 0.8783669}], 
          Offset[{-1.5, 0}, {0.18217827686155097`, 0.8783669}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.18217827686155097`, 0.8734531}], 
          Offset[{-1.5, 0}, {0.18217827686155097`, 0.8734531}]}]}, {
        LineBox[{{0.16217827686155092`, 0.88651}, {0.12217827686155093`, 
         0.88651}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.16217827686155092`, 0.88651}], 
          Offset[{0, -1.5}, {0.16217827686155092`, 0.88651}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.12217827686155093`, 0.88651}], 
          Offset[{0, -1.5}, {0.12217827686155093`, 0.88651}]}], 
        LineBox[{{0.14217827686155093`, 0.8886686}, {0.14217827686155093`, 
         0.8843514}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.14217827686155093`, 0.8886686}], 
          Offset[{-1.5, 0}, {0.14217827686155093`, 0.8886686}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.14217827686155093`, 0.8843514}], 
          Offset[{-1.5, 0}, {0.14217827686155093`, 0.8843514}]}]}, {
        LineBox[{{0.1221782768615509, 0.91163}, {0.0821782768615509, 
         0.91163}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1221782768615509, 0.91163}], 
          Offset[{0, -1.5}, {0.1221782768615509, 0.91163}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.0821782768615509, 0.91163}], 
          Offset[{0, -1.5}, {0.0821782768615509, 0.91163}]}], 
        LineBox[{{0.1021782768615509, 0.9127000000000001}, {
         0.1021782768615509, 0.91056}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.1021782768615509, 0.9127000000000001}], 
          Offset[{-1.5, 0}, {0.1021782768615509, 0.9127000000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.1021782768615509, 0.91056}], 
          Offset[{-1.5, 0}, {0.1021782768615509, 0.91056}]}]}, {
        LineBox[{{0.08217827686155087, 0.92545}, {0.04217827686155086, 
         0.92545}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.08217827686155087, 0.92545}], 
          Offset[{0, -1.5}, {0.08217827686155087, 0.92545}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.04217827686155086, 0.92545}], 
          Offset[{0, -1.5}, {0.04217827686155086, 0.92545}]}], 
        LineBox[{{0.06217827686155086, 0.928061}, {0.06217827686155086, 
         0.922839}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.06217827686155086, 0.928061}], 
          Offset[{-1.5, 0}, {0.06217827686155086, 0.928061}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.06217827686155086, 0.922839}], 
          Offset[{-1.5, 0}, {0.06217827686155086, 0.922839}]}]}, {
        LineBox[{{0.04217827686155083, 0.94142}, {0.002178276861550827, 
         0.94142}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.04217827686155083, 0.94142}], 
          Offset[{0, -1.5}, {0.04217827686155083, 0.94142}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.002178276861550827, 0.94142}], 
          Offset[{0, -1.5}, {0.002178276861550827, 0.94142}]}], 
        LineBox[{{0.022178276861550827`, 0.9444868000000001}, {
         0.022178276861550827`, 0.9383532}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.022178276861550827`, 0.9444868000000001}], 
          Offset[{-1.5, 0}, {0.022178276861550827`, 0.9444868000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.022178276861550827`, 0.9383532}], 
          Offset[{-1.5, 0}, {0.022178276861550827`, 0.9383532}]}]}, {
        LineBox[{{0.0021782768615507923`, 0.94781}, {-0.03782172313844921, 
         0.94781}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.0021782768615507923`, 0.94781}], 
          Offset[{0, -1.5}, {0.0021782768615507923`, 0.94781}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.03782172313844921, 0.94781}], 
          Offset[{0, -1.5}, {-0.03782172313844921, 0.94781}]}], 
        LineBox[{{-0.017821723138449208`, 0.9505006}, {-0.017821723138449208`,
          0.9451194}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.017821723138449208`, 0.9505006}], 
          Offset[{-1.5, 0}, {-0.017821723138449208`, 0.9505006}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.017821723138449208`, 0.9451194}], 
          Offset[{-1.5, 0}, {-0.017821723138449208`, 0.9451194}]}]}, {
        LineBox[{{-0.03782172313844924, 0.95591}, {-0.07782172313844925, 
         0.95591}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.03782172313844924, 0.95591}], 
          Offset[{0, -1.5}, {-0.03782172313844924, 0.95591}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.07782172313844925, 0.95591}], 
          Offset[{0, -1.5}, {-0.07782172313844925, 0.95591}]}], 
        LineBox[{{-0.057821723138449244`, 
         0.9580234000000001}, {-0.057821723138449244`, 0.9537966}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.057821723138449244`, 0.9580234000000001}], 
          Offset[{-1.5, 0}, {-0.057821723138449244`, 0.9580234000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.057821723138449244`, 0.9537966}], 
          Offset[{-1.5, 0}, {-0.057821723138449244`, 0.9537966}]}]}, {
        LineBox[{{-0.07782172313844928, 0.96005}, {-0.11782172313844928`, 
         0.96005}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.07782172313844928, 0.96005}], 
          Offset[{0, -1.5}, {-0.07782172313844928, 0.96005}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.11782172313844928`, 0.96005}], 
          Offset[{0, -1.5}, {-0.11782172313844928`, 0.96005}]}], 
        LineBox[{{-0.09782172313844928, 0.9621789}, {-0.09782172313844928, 
         0.9579211}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.09782172313844928, 0.9621789}], 
          Offset[{-1.5, 0}, {-0.09782172313844928, 0.9621789}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.09782172313844928, 0.9579211}], 
          Offset[{-1.5, 0}, {-0.09782172313844928, 0.9579211}]}]}, {
        LineBox[{{-0.11782172313844931`, 0.96324}, {-0.1578217231384493, 
         0.96324}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.11782172313844931`, 0.96324}], 
          Offset[{0, -1.5}, {-0.11782172313844931`, 0.96324}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.1578217231384493, 0.96324}], 
          Offset[{0, -1.5}, {-0.1578217231384493, 0.96324}]}], 
        LineBox[{{-0.13782172313844931`, 0.96546}, {-0.13782172313844931`, 
         0.96102}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.13782172313844931`, 0.96546}], 
          Offset[{-1.5, 0}, {-0.13782172313844931`, 0.96546}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.13782172313844931`, 0.96102}], 
          Offset[{-1.5, 0}, {-0.13782172313844931`, 0.96102}]}]}, {
        LineBox[{{-0.15782172313844892`, 0.95759}, {-0.1978217231384489, 
         0.95759}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.15782172313844892`, 0.95759}], 
          Offset[{0, -1.5}, {-0.15782172313844892`, 0.95759}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.1978217231384489, 0.95759}], 
          Offset[{0, -1.5}, {-0.1978217231384489, 0.95759}]}], 
        LineBox[{{-0.1778217231384489, 
         0.9591519000000001}, {-0.1778217231384489, 0.9560281}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.1778217231384489, 0.9591519000000001}], 
          Offset[{-1.5, 0}, {-0.1778217231384489, 0.9591519000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.1778217231384489, 0.9560281}], 
          Offset[{-1.5, 0}, {-0.1778217231384489, 0.9560281}]}]}, {
        LineBox[{{-0.19782172313844895`, 0.95579}, {-0.23782172313844893`, 
         0.95579}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.19782172313844895`, 0.95579}], 
          Offset[{0, -1.5}, {-0.19782172313844895`, 0.95579}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.23782172313844893`, 0.95579}], 
          Offset[{0, -1.5}, {-0.23782172313844893`, 0.95579}]}], 
        LineBox[{{-0.21782172313844894`, 0.9572791}, {-0.21782172313844894`, 
         0.9543009}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.21782172313844894`, 0.9572791}], 
          Offset[{-1.5, 0}, {-0.21782172313844894`, 0.9572791}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.21782172313844894`, 0.9543009}], 
          Offset[{-1.5, 0}, {-0.21782172313844894`, 0.9543009}]}]}, {
        LineBox[{{-0.237821723138449, 0.94843}, {-0.277821723138449, 
         0.94843}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.237821723138449, 0.94843}], 
          Offset[{0, -1.5}, {-0.237821723138449, 0.94843}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.277821723138449, 0.94843}], 
          Offset[{0, -1.5}, {-0.277821723138449, 0.94843}]}], 
        LineBox[{{-0.257821723138449, 0.9506737}, {-0.257821723138449, 
         0.9461863}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.257821723138449, 0.9506737}], 
          Offset[{-1.5, 0}, {-0.257821723138449, 0.9506737}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.257821723138449, 0.9461863}], 
          Offset[{-1.5, 0}, {-0.257821723138449, 0.9461863}]}]}, {
        LineBox[{{-0.277821723138449, 0.93233}, {-0.31782172313844903`, 
         0.93233}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.277821723138449, 0.93233}], 
          Offset[{0, -1.5}, {-0.277821723138449, 0.93233}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.31782172313844903`, 0.93233}], 
          Offset[{0, -1.5}, {-0.31782172313844903`, 0.93233}]}], 
        LineBox[{{-0.297821723138449, 0.9338989}, {-0.297821723138449, 
         0.9307611}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.297821723138449, 0.9338989}], 
          Offset[{-1.5, 0}, {-0.297821723138449, 0.9338989}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.297821723138449, 0.9307611}], 
          Offset[{-1.5, 0}, {-0.297821723138449, 0.9307611}]}]}, {
        LineBox[{{-0.31782172313844903`, 0.91774}, {-0.35782172313844907`, 
         0.91774}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.31782172313844903`, 0.91774}], 
          Offset[{0, -1.5}, {-0.31782172313844903`, 0.91774}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.35782172313844907`, 0.91774}], 
          Offset[{0, -1.5}, {-0.35782172313844907`, 0.91774}]}], 
        LineBox[{{-0.33782172313844905`, 0.9196315}, {-0.33782172313844905`, 
         0.9158485}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.33782172313844905`, 0.9196315}], 
          Offset[{-1.5, 0}, {-0.33782172313844905`, 0.9196315}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.33782172313844905`, 0.9158485}], 
          Offset[{-1.5, 0}, {-0.33782172313844905`, 0.9158485}]}]}, {
        LineBox[{{-0.35782172313844907`, 0.89002}, {-0.3978217231384491, 
         0.89002}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.35782172313844907`, 0.89002}], 
          Offset[{0, -1.5}, {-0.35782172313844907`, 0.89002}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3978217231384491, 0.89002}], 
          Offset[{0, -1.5}, {-0.3978217231384491, 0.89002}]}], 
        LineBox[{{-0.3778217231384491, 0.8912012}, {-0.3778217231384491, 
         0.8888388}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.3778217231384491, 0.8912012}], 
          Offset[{-1.5, 0}, {-0.3778217231384491, 0.8912012}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.3778217231384491, 0.8888388}], 
          Offset[{-1.5, 0}, {-0.3778217231384491, 0.8888388}]}]}, {
        LineBox[{{-0.3978217231384491, 0.88513}, {-0.43782172313844914`, 
         0.88513}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3978217231384491, 0.88513}], 
          Offset[{0, -1.5}, {-0.3978217231384491, 0.88513}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.43782172313844914`, 0.88513}], 
          Offset[{0, -1.5}, {-0.43782172313844914`, 0.88513}]}], 
        LineBox[{{-0.4178217231384491, 
         0.8867077999999999}, {-0.4178217231384491, 0.8835522}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4178217231384491, 0.8867077999999999}], 
          Offset[{-1.5, 0}, {-0.4178217231384491, 0.8867077999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4178217231384491, 0.8835522}], 
          Offset[{-1.5, 0}, {-0.4178217231384491, 0.8835522}]}]}, {
        LineBox[{{-0.43782172313844914`, 0.85533}, {-0.4778217231384492, 
         0.85533}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.43782172313844914`, 0.85533}], 
          Offset[{0, -1.5}, {-0.43782172313844914`, 0.85533}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4778217231384492, 0.85533}], 
          Offset[{0, -1.5}, {-0.4778217231384492, 0.85533}]}], 
        LineBox[{{-0.45782172313844915`, 0.8566768}, {-0.45782172313844915`, 
         0.8539832}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.45782172313844915`, 0.8566768}], 
          Offset[{-1.5, 0}, {-0.45782172313844915`, 0.8566768}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.45782172313844915`, 0.8539832}], 
          Offset[{-1.5, 0}, {-0.45782172313844915`, 0.8539832}]}]}, {
        LineBox[{{-0.4778217231384492, 0.83329}, {-0.5178217231384492, 
         0.83329}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4778217231384492, 0.83329}], 
          Offset[{0, -1.5}, {-0.4778217231384492, 0.83329}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5178217231384492, 0.83329}], 
          Offset[{0, -1.5}, {-0.5178217231384492, 0.83329}]}], 
        LineBox[{{-0.4978217231384492, 0.8345504}, {-0.4978217231384492, 
         0.8320295999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4978217231384492, 0.8345504}], 
          Offset[{-1.5, 0}, {-0.4978217231384492, 0.8345504}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4978217231384492, 0.8320295999999999}], 
          Offset[{-1.5, 0}, {-0.4978217231384492, 0.8320295999999999}]}]}, {
        LineBox[{{-0.5178217231384492, 0.8045}, {-0.5578217231384492, 
         0.8045}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5178217231384492, 0.8045}], 
          Offset[{0, -1.5}, {-0.5178217231384492, 0.8045}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5578217231384492, 0.8045}], 
          Offset[{0, -1.5}, {-0.5578217231384492, 0.8045}]}], 
        LineBox[{{-0.5378217231384492, 0.8066035}, {-0.5378217231384492, 
         0.8023965}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5378217231384492, 0.8066035}], 
          Offset[{-1.5, 0}, {-0.5378217231384492, 0.8066035}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5378217231384492, 0.8023965}], 
          Offset[{-1.5, 0}, {-0.5378217231384492, 0.8023965}]}]}, {
        LineBox[{{-0.5578217231384492, 0.76503}, {-0.5978217231384493, 
         0.76503}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5578217231384492, 0.76503}], 
          Offset[{0, -1.5}, {-0.5578217231384492, 0.76503}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5978217231384493, 0.76503}], 
          Offset[{0, -1.5}, {-0.5978217231384493, 0.76503}]}], 
        LineBox[{{-0.5778217231384493, 0.7663721}, {-0.5778217231384493, 
         0.7636879}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5778217231384493, 0.7663721}], 
          Offset[{-1.5, 0}, {-0.5778217231384493, 0.7663721}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5778217231384493, 0.7636879}], 
          Offset[{-1.5, 0}, {-0.5778217231384493, 0.7636879}]}]}, {
        LineBox[{{-0.5978217231384493, 0.74231}, {-0.6378217231384493, 
         0.74231}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5978217231384493, 0.74231}], 
          Offset[{0, -1.5}, {-0.5978217231384493, 0.74231}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6378217231384493, 0.74231}], 
          Offset[{0, -1.5}, {-0.6378217231384493, 0.74231}]}], 
        LineBox[{{-0.6178217231384493, 0.743658}, {-0.6178217231384493, 
         0.740962}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6178217231384493, 0.743658}], 
          Offset[{-1.5, 0}, {-0.6178217231384493, 0.743658}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6178217231384493, 0.740962}], 
          Offset[{-1.5, 0}, {-0.6178217231384493, 0.740962}]}]}, {
        LineBox[{{-0.6378217231384489, 0.70684}, {-0.6778217231384489, 
         0.70684}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6378217231384489, 0.70684}], 
          Offset[{0, -1.5}, {-0.6378217231384489, 0.70684}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6778217231384489, 0.70684}], 
          Offset[{0, -1.5}, {-0.6778217231384489, 0.70684}]}], 
        LineBox[{{-0.6578217231384489, 0.7079836}, {-0.6578217231384489, 
         0.7056964}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6578217231384489, 0.7079836}], 
          Offset[{-1.5, 0}, {-0.6578217231384489, 0.7079836}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6578217231384489, 0.7056964}], 
          Offset[{-1.5, 0}, {-0.6578217231384489, 0.7056964}]}]}, {
        LineBox[{{-0.6778217231384489, 0.67732}, {-0.7178217231384489, 
         0.67732}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6778217231384489, 0.67732}], 
          Offset[{0, -1.5}, {-0.6778217231384489, 0.67732}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.7178217231384489, 0.67732}], 
          Offset[{0, -1.5}, {-0.7178217231384489, 0.67732}]}], 
        LineBox[{{-0.6978217231384489, 
         0.6784471000000001}, {-0.6978217231384489, 0.6761929}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6978217231384489, 0.6784471000000001}], 
          Offset[{-1.5, 0}, {-0.6978217231384489, 0.6784471000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6978217231384489, 0.6761929}], 
          Offset[{-1.5, 0}, {-0.6978217231384489, 0.6761929}]}]}, {
        LineBox[{{-0.7178217231384489, 0.64193}, {-0.757821723138449, 
         0.64193}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.7178217231384489, 0.64193}], 
          Offset[{0, -1.5}, {-0.7178217231384489, 0.64193}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.757821723138449, 0.64193}], 
          Offset[{0, -1.5}, {-0.757821723138449, 0.64193}]}], 
        LineBox[{{-0.737821723138449, 0.6432211}, {-0.737821723138449, 
         0.6406389}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.737821723138449, 0.6432211}], 
          Offset[{-1.5, 0}, {-0.737821723138449, 0.6432211}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.737821723138449, 0.6406389}], 
          Offset[{-1.5, 0}, {-0.737821723138449, 0.6406389}]}]}, {
        LineBox[{{-0.757821723138449, 0.61218}, {-0.797821723138449, 
         0.61218}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.757821723138449, 0.61218}], 
          Offset[{0, -1.5}, {-0.757821723138449, 0.61218}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.797821723138449, 0.61218}], 
          Offset[{0, -1.5}, {-0.797821723138449, 0.61218}]}], 
        LineBox[{{-0.777821723138449, 0.61308115}, {-0.777821723138449, 
         0.6112788499999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.777821723138449, 0.61308115}], 
          Offset[{-1.5, 0}, {-0.777821723138449, 0.61308115}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.777821723138449, 0.6112788499999999}], 
          Offset[{-1.5, 0}, {-0.777821723138449, 0.6112788499999999}]}]}, {
        LineBox[{{-0.797821723138449, 0.58187}, {-0.837821723138449, 
         0.58187}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.797821723138449, 0.58187}], 
          Offset[{0, -1.5}, {-0.797821723138449, 0.58187}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.837821723138449, 0.58187}], 
          Offset[{0, -1.5}, {-0.837821723138449, 0.58187}]}], 
        LineBox[{{-0.817821723138449, 0.5833065}, {-0.817821723138449, 
         0.5804335}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.817821723138449, 0.5833065}], 
          Offset[{-1.5, 0}, {-0.817821723138449, 0.5833065}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.817821723138449, 0.5804335}], 
          Offset[{-1.5, 0}, {-0.817821723138449, 0.5804335}]}]}, {
        LineBox[{{-0.837821723138449, 0.5432}, {-0.8778217231384491, 
         0.5432}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.837821723138449, 0.5432}], 
          Offset[{0, -1.5}, {-0.837821723138449, 0.5432}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.8778217231384491, 0.5432}], 
          Offset[{0, -1.5}, {-0.8778217231384491, 0.5432}]}], 
        LineBox[{{-0.8578217231384491, 0.5442392}, {-0.8578217231384491, 
         0.5421608}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8578217231384491, 0.5442392}], 
          Offset[{-1.5, 0}, {-0.8578217231384491, 0.5442392}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8578217231384491, 0.5421608}], 
          Offset[{-1.5, 0}, {-0.8578217231384491, 0.5421608}]}]}, {
        LineBox[{{-0.8778217231384491, 0.50899}, {-0.9178217231384491, 
         0.50899}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.8778217231384491, 0.50899}], 
          Offset[{0, -1.5}, {-0.8778217231384491, 0.50899}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.9178217231384491, 0.50899}], 
          Offset[{0, -1.5}, {-0.9178217231384491, 0.50899}]}], 
        LineBox[{{-0.8978217231384491, 
         0.5098495000000001}, {-0.8978217231384491, 0.5081305}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8978217231384491, 0.5098495000000001}], 
          Offset[{-1.5, 0}, {-0.8978217231384491, 0.5098495000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8978217231384491, 0.5081305}], 
          Offset[{-1.5, 0}, {-0.8978217231384491, 
           0.5081305}]}]}}}, {}}, {}}, {{}, {{}, 
     {RGBColor[0, 1, 0], PointSize[Small], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJwdj3080wkcx5codZ4VnR5OtVtqrUdcD86XqNcqzuOtkrqslKcIl9Ml7Txc
nYseSI7iXNSUUHqQ8B3OCLNFXq1M2yxW7OE3hEzruv74vN5/vF/vPz6LmVG+
wXokEmnn5/3PjiXGfrtOk1xmWMwBrkgDCWEqXjiN5KKXazg/f78a/A8VXCQ9
+gQx3g0ePaiEuyNBZ5ZbfoLH6TMIK7oGjJPJp3yjdDA9/iuyXSIBoRbymJNt
H6FiuvycnZKApsKSkKJlH8EyqLGLGkzA4rUR+3nJU8Awod27piYgkbPKf0ys
hS/6ayW88tJs/8ZJCzFSF7rVGgU4iiuBnjMJlu69M20fKOFSZJxD9OgHGAhM
u91apwLVxw3UXO8P4Jli7FWeRcCOdK1tY+kExOgoc5ZIlHBjQZ2VwnACkld7
3Ji9TQN6pSyjucHj0PKgkHn185/9m930nOvHwKK4tt6aQsCTVoOJwwvHQNum
etq4ZRisA1qU50+8B9uDqoAtzgTEvkuTVXWPgrGEduHvCQIE8Z4vpWtHgb1Q
l1vqo4aVhmb82RkjYDDpnk/ep4KzVzr/XT84DNluf0bItQS8oVyuDtw2DAyq
ZWJJgRpcHu6qSP1HA2Kv9CuRFgRc3Wpzo0xHwA/PLgbq3IZh4rko70UAAWE1
P2fO09cAu8V56bRINUifcc3DNQpgyhtN/CgqWF62QltmqASbGdsni14rQMTi
my5NUUAnuaN/LHsIXt9mUKZ85ZDm5veM7jUIUb/pN51f2w9bmMKa3JnvYP2X
4A1MsvaxFSiHyaAUIkQmg/sFfZnO8QOQ1Nec8yRbChF1R05fWNMPzm9flk4G
SoDcqwjreysD7aZjHWc7RSDSRjPsC/tA+NCu0pXyArJsxl1/3yOF2JCLygTo
Ao+NCTShuQRSh3yqFqXywahCb51/Vi/Y5lxvVh/lQoLSaNaEfg9c3x0Z6kBu
AMUKa0necSGUiNxpvDtVEBiy+BEMdMOPnO/5BY63oL2YmiFjdIFqiLNx6Y48
cJI5BJ9pFsCvRx0ZzPxiOODKimccaweqvVnbYZMScKnJouT7NIOcO5ry7aL7
aPtdyfP+dQ1w7PIys7i0u0g6dNJgr101/FJXYLO6twZZlfTG593lkHE8er6x
pBZJzg7jAw+yITyJrSUVNSBpiJLTA5fwfLHpPm8xF0lp9Zb83DtYmPLXw9PB
TejCf0QTzn6Mw52eTLPdTciJaA4hF9Vj57w712/NakWB5l61qIGLBvbmjk61
XCTi8o0uS9uQP+4nK85rQUOdezmFJcBk61MGodxWzOFsEiaZduEraflTm/ft
aJe8Zpo4vxvnBJay6+3bsWorZcXmVUK8leSz/RqrA+mGC/yu1L7CMouVJkcS
eShsNU8Y8ehFG85eW1dNG4akzyz2Eomx0/fE5oZQHk7d1A10O0ixzHiubMqz
Hd3/OKFNPtWHB/oFS3o+dOC5sFHTdU0yfJpZFE4RC1CwM4osMerHypPDFd7h
ApxHG9yQ4T+A72mx1SspAjxgEuzpdFWOB5kj0UfZAmSrxUGDsrcovS/Z+pNr
BxKCgLgc6iDu4ehH9vL4uOFed9q22CF8R6Wvt/LkIyvTu2C0WoH0m2UJ2XIe
/genPXtW
       
       "]], {{LineBox[{{2.082178276861551, 1.1164}, {2.042178276861551, 
         1.1164}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.082178276861551, 1.1164}], 
          Offset[{0, -1.5}, {2.082178276861551, 1.1164}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.042178276861551, 1.1164}], 
          Offset[{0, -1.5}, {2.042178276861551, 1.1164}]}], 
        LineBox[{{2.062178276861551, 1.192919}, {2.062178276861551, 
         1.039881}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.062178276861551, 1.192919}], 
          Offset[{-1.5, 0}, {2.062178276861551, 1.192919}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.062178276861551, 1.039881}], 
          Offset[{-1.5, 0}, {2.062178276861551, 1.039881}]}]}, {
        LineBox[{{2.042178276861551, 0.9803}, {2.002178276861551, 0.9803}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.042178276861551, 0.9803}], 
          Offset[{0, -1.5}, {2.042178276861551, 0.9803}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.002178276861551, 0.9803}], 
          Offset[{0, -1.5}, {2.002178276861551, 0.9803}]}], 
        LineBox[{{2.022178276861551, 1.10432}, {2.022178276861551, 
         0.8562799999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.022178276861551, 1.10432}], 
          Offset[{-1.5, 0}, {2.022178276861551, 1.10432}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.022178276861551, 0.8562799999999999}], 
          Offset[{-1.5, 0}, {2.022178276861551, 0.8562799999999999}]}]}, {
        LineBox[{{2.002178276861551, 0.92967}, {1.9621782768615508`, 
         0.92967}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.002178276861551, 0.92967}], 
          Offset[{0, -1.5}, {2.002178276861551, 0.92967}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.9621782768615508`, 0.92967}], 
          Offset[{0, -1.5}, {1.9621782768615508`, 0.92967}]}], 
        LineBox[{{1.9821782768615508`, 1.028252}, {1.9821782768615508`, 
         0.831088}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9821782768615508`, 1.028252}], 
          Offset[{-1.5, 0}, {1.9821782768615508`, 1.028252}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9821782768615508`, 0.831088}], 
          Offset[{-1.5, 0}, {1.9821782768615508`, 0.831088}]}]}, {
        LineBox[{{1.962178276861551, 1.0801}, {1.922178276861551, 1.0801}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.962178276861551, 1.0801}], 
          Offset[{0, -1.5}, {1.962178276861551, 1.0801}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.922178276861551, 1.0801}], 
          Offset[{0, -1.5}, {1.922178276861551, 1.0801}]}], 
        LineBox[{{1.942178276861551, 1.162512}, {1.942178276861551, 
         0.997688}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.942178276861551, 1.162512}], 
          Offset[{-1.5, 0}, {1.942178276861551, 1.162512}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.942178276861551, 0.997688}], 
          Offset[{-1.5, 0}, {1.942178276861551, 0.997688}]}]}, {
        LineBox[{{1.922178276861551, 1.0308}, {1.882178276861551, 1.0308}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.922178276861551, 1.0308}], 
          Offset[{0, -1.5}, {1.922178276861551, 1.0308}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.882178276861551, 1.0308}], 
          Offset[{0, -1.5}, {1.882178276861551, 1.0308}]}], 
        LineBox[{{1.902178276861551, 1.112315}, {1.902178276861551, 
         0.9492849999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.902178276861551, 1.112315}], 
          Offset[{-1.5, 0}, {1.902178276861551, 1.112315}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.902178276861551, 0.9492849999999999}], 
          Offset[{-1.5, 0}, {1.902178276861551, 0.9492849999999999}]}]}, {
        LineBox[{{1.882178276861551, 1.0579}, {1.842178276861551, 1.0579}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.882178276861551, 1.0579}], 
          Offset[{0, -1.5}, {1.882178276861551, 1.0579}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.842178276861551, 1.0579}], 
          Offset[{0, -1.5}, {1.842178276861551, 1.0579}]}], 
        LineBox[{{1.862178276861551, 1.19521}, {1.862178276861551, 0.92059}}],
         LineBox[{
         Offset[{1.5, 0}, {1.862178276861551, 1.19521}], 
          Offset[{-1.5, 0}, {1.862178276861551, 1.19521}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.862178276861551, 0.92059}], 
          Offset[{-1.5, 0}, {1.862178276861551, 0.92059}]}]}, {
        LineBox[{{1.842178276861551, 1.0247}, {1.8021782768615509`, 1.0247}}],
         LineBox[{
         Offset[{0, 1.5}, {1.842178276861551, 1.0247}], 
          Offset[{0, -1.5}, {1.842178276861551, 1.0247}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.8021782768615509`, 1.0247}], 
          Offset[{0, -1.5}, {1.8021782768615509`, 1.0247}]}], 
        LineBox[{{1.8221782768615509`, 1.13978}, {1.8221782768615509`, 
         0.90962}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.8221782768615509`, 1.13978}], 
          Offset[{-1.5, 0}, {1.8221782768615509`, 1.13978}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.8221782768615509`, 0.90962}], 
          Offset[{-1.5, 0}, {1.8221782768615509`, 0.90962}]}]}, {
        LineBox[{{1.8021782768615509`, 1.0585}, {1.7621782768615508`, 
         1.0585}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.8021782768615509`, 1.0585}], 
          Offset[{0, -1.5}, {1.8021782768615509`, 1.0585}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.7621782768615508`, 1.0585}], 
          Offset[{0, -1.5}, {1.7621782768615508`, 1.0585}]}], 
        LineBox[{{1.7821782768615508`, 1.151419}, {1.7821782768615508`, 
         0.965581}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.7821782768615508`, 1.151419}], 
          Offset[{-1.5, 0}, {1.7821782768615508`, 1.151419}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.7821782768615508`, 0.965581}], 
          Offset[{-1.5, 0}, {1.7821782768615508`, 0.965581}]}]}, {
        LineBox[{{1.762178276861551, 0.90935}, {1.722178276861551, 0.90935}}],
         LineBox[{
         Offset[{0, 1.5}, {1.762178276861551, 0.90935}], 
          Offset[{0, -1.5}, {1.762178276861551, 0.90935}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.722178276861551, 0.90935}], 
          Offset[{0, -1.5}, {1.722178276861551, 0.90935}]}], 
        LineBox[{{1.742178276861551, 0.995128}, {1.742178276861551, 
         0.823572}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.742178276861551, 0.995128}], 
          Offset[{-1.5, 0}, {1.742178276861551, 0.995128}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.742178276861551, 0.823572}], 
          Offset[{-1.5, 0}, {1.742178276861551, 0.823572}]}]}, {
        LineBox[{{1.722178276861551, 0.88087}, {1.682178276861551, 0.88087}}],
         LineBox[{
         Offset[{0, 1.5}, {1.722178276861551, 0.88087}], 
          Offset[{0, -1.5}, {1.722178276861551, 0.88087}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.682178276861551, 0.88087}], 
          Offset[{0, -1.5}, {1.682178276861551, 0.88087}]}], 
        LineBox[{{1.702178276861551, 0.923146}, {1.702178276861551, 
         0.8385940000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.702178276861551, 0.923146}], 
          Offset[{-1.5, 0}, {1.702178276861551, 0.923146}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.702178276861551, 0.8385940000000001}], 
          Offset[{-1.5, 0}, {1.702178276861551, 0.8385940000000001}]}]}, {
        LineBox[{{1.682178276861551, 0.92836}, {1.642178276861551, 0.92836}}],
         LineBox[{
         Offset[{0, 1.5}, {1.682178276861551, 0.92836}], 
          Offset[{0, -1.5}, {1.682178276861551, 0.92836}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.642178276861551, 0.92836}], 
          Offset[{0, -1.5}, {1.642178276861551, 0.92836}]}], 
        LineBox[{{1.662178276861551, 1.01328}, {1.662178276861551, 0.84344}}],
         LineBox[{
         Offset[{1.5, 0}, {1.662178276861551, 1.01328}], 
          Offset[{-1.5, 0}, {1.662178276861551, 1.01328}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.662178276861551, 0.84344}], 
          Offset[{-1.5, 0}, {1.662178276861551, 0.84344}]}]}, {
        LineBox[{{1.642178276861551, 0.96079}, {1.602178276861551, 0.96079}}],
         LineBox[{
         Offset[{0, 1.5}, {1.642178276861551, 0.96079}], 
          Offset[{0, -1.5}, {1.642178276861551, 0.96079}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.602178276861551, 0.96079}], 
          Offset[{0, -1.5}, {1.602178276861551, 0.96079}]}], 
        LineBox[{{1.622178276861551, 1.08074}, {1.622178276861551, 0.84084}}],
         LineBox[{
         Offset[{1.5, 0}, {1.622178276861551, 1.08074}], 
          Offset[{-1.5, 0}, {1.622178276861551, 1.08074}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.622178276861551, 0.84084}], 
          Offset[{-1.5, 0}, {1.622178276861551, 0.84084}]}]}, {
        LineBox[{{1.602178276861551, 1.0363}, {1.5621782768615509`, 1.0363}}],
         LineBox[{
         Offset[{0, 1.5}, {1.602178276861551, 1.0363}], 
          Offset[{0, -1.5}, {1.602178276861551, 1.0363}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5621782768615509`, 1.0363}], 
          Offset[{0, -1.5}, {1.5621782768615509`, 1.0363}]}], 
        LineBox[{{1.5821782768615509`, 1.135685}, {1.5821782768615509`, 
         0.9369149999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5821782768615509`, 1.135685}], 
          Offset[{-1.5, 0}, {1.5821782768615509`, 1.135685}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5821782768615509`, 0.9369149999999999}], 
          Offset[{-1.5, 0}, {1.5821782768615509`, 0.9369149999999999}]}]}, {
        LineBox[{{1.5621782768615509`, 0.93361}, {1.5221782768615508`, 
         0.93361}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5621782768615509`, 0.93361}], 
          Offset[{0, -1.5}, {1.5621782768615509`, 0.93361}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5221782768615508`, 0.93361}], 
          Offset[{0, -1.5}, {1.5221782768615508`, 0.93361}]}], 
        LineBox[{{1.5421782768615508`, 1.002988}, {1.5421782768615508`, 
         0.8642320000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5421782768615508`, 1.002988}], 
          Offset[{-1.5, 0}, {1.5421782768615508`, 1.002988}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5421782768615508`, 0.8642320000000001}], 
          Offset[{-1.5, 0}, {1.5421782768615508`, 0.8642320000000001}]}]}, {
        LineBox[{{1.5221782768615508`, 1.0796}, {1.4821782768615508`, 
         1.0796}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.5221782768615508`, 1.0796}], 
          Offset[{0, -1.5}, {1.5221782768615508`, 1.0796}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4821782768615508`, 1.0796}], 
          Offset[{0, -1.5}, {1.4821782768615508`, 1.0796}]}], 
        LineBox[{{1.5021782768615508`, 1.140409}, {1.5021782768615508`, 
         1.0187909999999998`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5021782768615508`, 1.140409}], 
          Offset[{-1.5, 0}, {1.5021782768615508`, 1.140409}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.5021782768615508`, 1.0187909999999998`}], 
          Offset[{-1.5, 0}, {1.5021782768615508`, 1.0187909999999998`}]}]}, {
        LineBox[{{1.4821782768615508`, 0.92964}, {1.4421782768615508`, 
         0.92964}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4821782768615508`, 0.92964}], 
          Offset[{0, -1.5}, {1.4821782768615508`, 0.92964}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4421782768615508`, 0.92964}], 
          Offset[{0, -1.5}, {1.4421782768615508`, 0.92964}]}], 
        LineBox[{{1.4621782768615508`, 0.9679880000000001}, {
         1.4621782768615508`, 0.891292}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4621782768615508`, 0.9679880000000001}], 
          Offset[{-1.5, 0}, {1.4621782768615508`, 0.9679880000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4621782768615508`, 0.891292}], 
          Offset[{-1.5, 0}, {1.4621782768615508`, 0.891292}]}]}, {
        LineBox[{{1.4421782768615508`, 1.0093}, {1.4021782768615507`, 
         1.0093}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4421782768615508`, 1.0093}], 
          Offset[{0, -1.5}, {1.4421782768615508`, 1.0093}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4021782768615507`, 1.0093}], 
          Offset[{0, -1.5}, {1.4021782768615507`, 1.0093}]}], 
        LineBox[{{1.4221782768615507`, 1.1354000000000002`}, {
         1.4221782768615507`, 0.8832000000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4221782768615507`, 1.1354000000000002`}], 
          Offset[{-1.5, 0}, {1.4221782768615507`, 1.1354000000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4221782768615507`, 0.8832000000000001}], 
          Offset[{-1.5, 0}, {1.4221782768615507`, 0.8832000000000001}]}]}, {
        LineBox[{{1.402178276861551, 1.1413}, {1.362178276861551, 1.1413}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.402178276861551, 1.1413}], 
          Offset[{0, -1.5}, {1.402178276861551, 1.1413}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.362178276861551, 1.1413}], 
          Offset[{0, -1.5}, {1.362178276861551, 1.1413}]}], 
        LineBox[{{1.382178276861551, 1.218122}, {1.382178276861551, 
         1.064478}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.382178276861551, 1.218122}], 
          Offset[{-1.5, 0}, {1.382178276861551, 1.218122}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.382178276861551, 1.064478}], 
          Offset[{-1.5, 0}, {1.382178276861551, 1.064478}]}]}, {
        LineBox[{{1.362178276861551, 1.0152}, {1.3221782768615509`, 1.0152}}],
         LineBox[{
         Offset[{0, 1.5}, {1.362178276861551, 1.0152}], 
          Offset[{0, -1.5}, {1.362178276861551, 1.0152}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.3221782768615509`, 1.0152}], 
          Offset[{0, -1.5}, {1.3221782768615509`, 1.0152}]}], 
        LineBox[{{1.342178276861551, 1.070578}, {1.342178276861551, 
         0.9598220000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.342178276861551, 1.070578}], 
          Offset[{-1.5, 0}, {1.342178276861551, 1.070578}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.342178276861551, 0.9598220000000001}], 
          Offset[{-1.5, 0}, {1.342178276861551, 0.9598220000000001}]}]}, {
        LineBox[{{1.3221782768615509`, 1.0607}, {1.2821782768615508`, 
         1.0607}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.3221782768615509`, 1.0607}], 
          Offset[{0, -1.5}, {1.3221782768615509`, 1.0607}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.2821782768615508`, 1.0607}], 
          Offset[{0, -1.5}, {1.2821782768615508`, 1.0607}]}], 
        LineBox[{{1.3021782768615509`, 1.100463}, {1.3021782768615509`, 
         1.020937}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.3021782768615509`, 1.100463}], 
          Offset[{-1.5, 0}, {1.3021782768615509`, 1.100463}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.3021782768615509`, 1.020937}], 
          Offset[{-1.5, 0}, {1.3021782768615509`, 1.020937}]}]}, {
        LineBox[{{1.282178276861551, 0.97872}, {1.242178276861551, 0.97872}}],
         LineBox[{
         Offset[{0, 1.5}, {1.282178276861551, 0.97872}], 
          Offset[{0, -1.5}, {1.282178276861551, 0.97872}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.242178276861551, 0.97872}], 
          Offset[{0, -1.5}, {1.242178276861551, 0.97872}]}], 
        LineBox[{{1.262178276861551, 1.020289}, {1.262178276861551, 
         0.9371510000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.262178276861551, 1.020289}], 
          Offset[{-1.5, 0}, {1.262178276861551, 1.020289}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.262178276861551, 0.9371510000000001}], 
          Offset[{-1.5, 0}, {1.262178276861551, 0.9371510000000001}]}]}, {
        LineBox[{{1.242178276861551, 0.94887}, {1.202178276861551, 0.94887}}],
         LineBox[{
         Offset[{0, 1.5}, {1.242178276861551, 0.94887}], 
          Offset[{0, -1.5}, {1.242178276861551, 0.94887}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.202178276861551, 0.94887}], 
          Offset[{0, -1.5}, {1.202178276861551, 0.94887}]}], 
        LineBox[{{1.222178276861551, 1.030407}, {1.222178276861551, 
         0.867333}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.222178276861551, 1.030407}], 
          Offset[{-1.5, 0}, {1.222178276861551, 1.030407}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.222178276861551, 0.867333}], 
          Offset[{-1.5, 0}, {1.222178276861551, 0.867333}]}]}, {
        LineBox[{{1.202178276861551, 1.0615}, {1.162178276861551, 1.0615}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.202178276861551, 1.0615}], 
          Offset[{0, -1.5}, {1.202178276861551, 1.0615}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.162178276861551, 1.0615}], 
          Offset[{0, -1.5}, {1.162178276861551, 1.0615}]}], 
        LineBox[{{1.182178276861551, 1.1624100000000002`}, {1.182178276861551,
          0.96059}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.182178276861551, 1.1624100000000002`}], 
          Offset[{-1.5, 0}, {1.182178276861551, 1.1624100000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.182178276861551, 0.96059}], 
          Offset[{-1.5, 0}, {1.182178276861551, 0.96059}]}]}, {
        LineBox[{{1.162178276861551, 0.98824}, {1.122178276861551, 0.98824}}],
         LineBox[{
         Offset[{0, 1.5}, {1.162178276861551, 0.98824}], 
          Offset[{0, -1.5}, {1.162178276861551, 0.98824}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.122178276861551, 0.98824}], 
          Offset[{0, -1.5}, {1.122178276861551, 0.98824}]}], 
        LineBox[{{1.142178276861551, 1.069442}, {1.142178276861551, 
         0.907038}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.142178276861551, 1.069442}], 
          Offset[{-1.5, 0}, {1.142178276861551, 1.069442}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.142178276861551, 0.907038}], 
          Offset[{-1.5, 0}, {1.142178276861551, 0.907038}]}]}, {
        LineBox[{{1.122178276861551, 1.0045}, {1.0821782768615509`, 1.0045}}],
         LineBox[{
         Offset[{0, 1.5}, {1.122178276861551, 1.0045}], 
          Offset[{0, -1.5}, {1.122178276861551, 1.0045}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0821782768615509`, 1.0045}], 
          Offset[{0, -1.5}, {1.0821782768615509`, 1.0045}]}], 
        LineBox[{{1.102178276861551, 1.059285}, {1.102178276861551, 
         0.949715}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.102178276861551, 1.059285}], 
          Offset[{-1.5, 0}, {1.102178276861551, 1.059285}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.102178276861551, 0.949715}], 
          Offset[{-1.5, 0}, {1.102178276861551, 0.949715}]}]}, {
        LineBox[{{1.0821782768615509`, 1.1416}, {1.0421782768615508`, 
         1.1416}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0821782768615509`, 1.1416}], 
          Offset[{0, -1.5}, {1.0821782768615509`, 1.1416}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0421782768615508`, 1.1416}], 
          Offset[{0, -1.5}, {1.0421782768615508`, 1.1416}]}], 
        LineBox[{{1.0621782768615509`, 1.2370489999999998`}, {
         1.0621782768615509`, 1.046151}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0621782768615509`, 1.2370489999999998`}], 
          Offset[{-1.5, 0}, {1.0621782768615509`, 1.2370489999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0621782768615509`, 1.046151}], 
          Offset[{-1.5, 0}, {1.0621782768615509`, 1.046151}]}]}, {
        LineBox[{{1.0421782768615508`, 1.0635}, {1.0021782768615508`, 
         1.0635}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0421782768615508`, 1.0635}], 
          Offset[{0, -1.5}, {1.0421782768615508`, 1.0635}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0021782768615508`, 1.0635}], 
          Offset[{0, -1.5}, {1.0021782768615508`, 1.0635}]}], 
        LineBox[{{1.0221782768615508`, 1.1266839999999998`}, {
         1.0221782768615508`, 1.000316}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0221782768615508`, 1.1266839999999998`}], 
          Offset[{-1.5, 0}, {1.0221782768615508`, 1.1266839999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.0221782768615508`, 1.000316}], 
          Offset[{-1.5, 0}, {1.0221782768615508`, 1.000316}]}]}, {
        LineBox[{{1.0021782768615508`, 0.90447}, {0.9621782768615508, 
         0.90447}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.0021782768615508`, 0.90447}], 
          Offset[{0, -1.5}, {1.0021782768615508`, 0.90447}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9621782768615508, 0.90447}], 
          Offset[{0, -1.5}, {0.9621782768615508, 0.90447}]}], 
        LineBox[{{0.9821782768615508, 0.969348}, {0.9821782768615508, 
         0.839592}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9821782768615508, 0.969348}], 
          Offset[{-1.5, 0}, {0.9821782768615508, 0.969348}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9821782768615508, 0.839592}], 
          Offset[{-1.5, 0}, {0.9821782768615508, 0.839592}]}]}, {
        LineBox[{{0.962178276861551, 0.90731}, {0.922178276861551, 0.90731}}],
         LineBox[{
         Offset[{0, 1.5}, {0.962178276861551, 0.90731}], 
          Offset[{0, -1.5}, {0.962178276861551, 0.90731}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.922178276861551, 0.90731}], 
          Offset[{0, -1.5}, {0.922178276861551, 0.90731}]}], 
        LineBox[{{0.942178276861551, 0.9397369999999999}, {0.942178276861551, 
         0.874883}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.942178276861551, 0.9397369999999999}], 
          Offset[{-1.5, 0}, {0.942178276861551, 0.9397369999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.942178276861551, 0.874883}], 
          Offset[{-1.5, 0}, {0.942178276861551, 0.874883}]}]}, {
        LineBox[{{0.922178276861551, 0.89113}, {0.8821782768615509, 
         0.89113}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.922178276861551, 0.89113}], 
          Offset[{0, -1.5}, {0.922178276861551, 0.89113}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8821782768615509, 0.89113}], 
          Offset[{0, -1.5}, {0.8821782768615509, 0.89113}]}], 
        LineBox[{{0.9021782768615509, 0.959178}, {0.9021782768615509, 
         0.823082}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9021782768615509, 0.959178}], 
          Offset[{-1.5, 0}, {0.9021782768615509, 0.959178}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9021782768615509, 0.823082}], 
          Offset[{-1.5, 0}, {0.9021782768615509, 0.823082}]}]}, {
        LineBox[{{0.8821782768615509, 0.72888}, {0.8421782768615509, 
         0.72888}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8821782768615509, 0.72888}], 
          Offset[{0, -1.5}, {0.8821782768615509, 0.72888}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8421782768615509, 0.72888}], 
          Offset[{0, -1.5}, {0.8421782768615509, 0.72888}]}], 
        LineBox[{{0.8621782768615509, 0.765635}, {0.8621782768615509, 
         0.692125}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8621782768615509, 0.765635}], 
          Offset[{-1.5, 0}, {0.8621782768615509, 0.765635}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8621782768615509, 0.692125}], 
          Offset[{-1.5, 0}, {0.8621782768615509, 0.692125}]}]}, {
        LineBox[{{0.8421782768615509, 0.6623}, {0.8021782768615509, 0.6623}}],
         LineBox[{
         Offset[{0, 1.5}, {0.8421782768615509, 0.6623}], 
          Offset[{0, -1.5}, {0.8421782768615509, 0.6623}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8021782768615509, 0.6623}], 
          Offset[{0, -1.5}, {0.8021782768615509, 0.6623}]}], 
        LineBox[{{0.8221782768615509, 0.688939}, {0.8221782768615509, 
         0.635661}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8221782768615509, 0.688939}], 
          Offset[{-1.5, 0}, {0.8221782768615509, 0.688939}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.8221782768615509, 0.635661}], 
          Offset[{-1.5, 0}, {0.8221782768615509, 0.635661}]}]}, {
        LineBox[{{0.8021782768615509, 0.62928}, {0.7621782768615508, 
         0.62928}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8021782768615509, 0.62928}], 
          Offset[{0, -1.5}, {0.8021782768615509, 0.62928}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7621782768615508, 0.62928}], 
          Offset[{0, -1.5}, {0.7621782768615508, 0.62928}]}], 
        LineBox[{{0.7821782768615508, 0.6453439999999999}, {
         0.7821782768615508, 0.613216}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7821782768615508, 0.6453439999999999}], 
          Offset[{-1.5, 0}, {0.7821782768615508, 0.6453439999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7821782768615508, 0.613216}], 
          Offset[{-1.5, 0}, {0.7821782768615508, 0.613216}]}]}, {
        LineBox[{{0.7621782768615508, 0.62151}, {0.7221782768615508, 
         0.62151}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7621782768615508, 0.62151}], 
          Offset[{0, -1.5}, {0.7621782768615508, 0.62151}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7221782768615508, 0.62151}], 
          Offset[{0, -1.5}, {0.7221782768615508, 0.62151}]}], 
        LineBox[{{0.7421782768615508, 0.646147}, {0.7421782768615508, 
         0.596873}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7421782768615508, 0.646147}], 
          Offset[{-1.5, 0}, {0.7421782768615508, 0.646147}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7421782768615508, 0.596873}], 
          Offset[{-1.5, 0}, {0.7421782768615508, 0.596873}]}]}, {
        LineBox[{{0.722178276861551, 0.54965}, {0.682178276861551, 0.54965}}],
         LineBox[{
         Offset[{0, 1.5}, {0.722178276861551, 0.54965}], 
          Offset[{0, -1.5}, {0.722178276861551, 0.54965}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.682178276861551, 0.54965}], 
          Offset[{0, -1.5}, {0.682178276861551, 0.54965}]}], 
        LineBox[{{0.702178276861551, 0.566844}, {0.702178276861551, 
         0.5324559999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.702178276861551, 0.566844}], 
          Offset[{-1.5, 0}, {0.702178276861551, 0.566844}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.702178276861551, 0.5324559999999999}], 
          Offset[{-1.5, 0}, {0.702178276861551, 0.5324559999999999}]}]}, {
        LineBox[{{0.682178276861551, 0.51135}, {0.6421782768615509, 
         0.51135}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.682178276861551, 0.51135}], 
          Offset[{0, -1.5}, {0.682178276861551, 0.51135}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6421782768615509, 0.51135}], 
          Offset[{0, -1.5}, {0.6421782768615509, 0.51135}]}], 
        LineBox[{{0.662178276861551, 0.5344369999999999}, {0.662178276861551, 
         0.48826299999999995`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.662178276861551, 0.5344369999999999}], 
          Offset[{-1.5, 0}, {0.662178276861551, 0.5344369999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.662178276861551, 0.48826299999999995`}], 
          Offset[{-1.5, 0}, {0.662178276861551, 0.48826299999999995`}]}]}, {
        LineBox[{{0.6421782768615509, 0.45035}, {0.6021782768615509, 
         0.45035}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6421782768615509, 0.45035}], 
          Offset[{0, -1.5}, {0.6421782768615509, 0.45035}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6021782768615509, 0.45035}], 
          Offset[{0, -1.5}, {0.6021782768615509, 0.45035}]}], 
        LineBox[{{0.6221782768615509, 0.46752099999999996`}, {
         0.6221782768615509, 0.433179}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6221782768615509, 0.46752099999999996`}], 
          Offset[{-1.5, 0}, {0.6221782768615509, 0.46752099999999996`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6221782768615509, 0.433179}], 
          Offset[{-1.5, 0}, {0.6221782768615509, 0.433179}]}]}, {
        LineBox[{{0.6021782768615509, 0.36171}, {0.5621782768615509, 
         0.36171}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6021782768615509, 0.36171}], 
          Offset[{0, -1.5}, {0.6021782768615509, 0.36171}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5621782768615509, 0.36171}], 
          Offset[{0, -1.5}, {0.5621782768615509, 0.36171}]}], 
        LineBox[{{0.5821782768615509, 0.378999}, {0.5821782768615509, 
         0.344421}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5821782768615509, 0.378999}], 
          Offset[{-1.5, 0}, {0.5821782768615509, 0.378999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5821782768615509, 0.344421}], 
          Offset[{-1.5, 0}, {0.5821782768615509, 0.344421}]}]}, {
        LineBox[{{0.5621782768615509, 0.30075}, {0.5221782768615508, 
         0.30075}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5621782768615509, 0.30075}], 
          Offset[{0, -1.5}, {0.5621782768615509, 0.30075}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5221782768615508, 0.30075}], 
          Offset[{0, -1.5}, {0.5221782768615508, 0.30075}]}], 
        LineBox[{{0.5421782768615508, 0.32039}, {0.5421782768615508, 
         0.28111}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5421782768615508, 0.32039}], 
          Offset[{-1.5, 0}, {0.5421782768615508, 0.32039}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5421782768615508, 0.28111}], 
          Offset[{-1.5, 0}, {0.5421782768615508, 0.28111}]}]}, {
        LineBox[{{0.5221782768615508, 0.24625}, {0.4821782768615508, 
         0.24625}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.5221782768615508, 0.24625}], 
          Offset[{0, -1.5}, {0.5221782768615508, 0.24625}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4821782768615508, 0.24625}], 
          Offset[{0, -1.5}, {0.4821782768615508, 0.24625}]}], 
        LineBox[{{0.5021782768615508, 0.259849}, {0.5021782768615508, 
         0.232651}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5021782768615508, 0.259849}], 
          Offset[{-1.5, 0}, {0.5021782768615508, 0.259849}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.5021782768615508, 0.232651}], 
          Offset[{-1.5, 0}, {0.5021782768615508, 0.232651}]}]}, {
        LineBox[{{0.482178276861551, 0.17523}, {0.442178276861551, 0.17523}}],
         LineBox[{
         Offset[{0, 1.5}, {0.482178276861551, 0.17523}], 
          Offset[{0, -1.5}, {0.482178276861551, 0.17523}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.442178276861551, 0.17523}], 
          Offset[{0, -1.5}, {0.442178276861551, 0.17523}]}], 
        LineBox[{{0.462178276861551, 0.1827319}, {0.462178276861551, 
         0.1677281}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.462178276861551, 0.1827319}], 
          Offset[{-1.5, 0}, {0.462178276861551, 0.1827319}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.462178276861551, 0.1677281}], 
          Offset[{-1.5, 0}, {0.462178276861551, 0.1677281}]}]}, {
        LineBox[{{0.442178276861551, 0.14173}, {0.40217827686155094`, 
         0.14173}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.442178276861551, 0.14173}], 
          Offset[{0, -1.5}, {0.442178276861551, 0.14173}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.40217827686155094`, 0.14173}], 
          Offset[{0, -1.5}, {0.40217827686155094`, 0.14173}]}], 
        LineBox[{{0.42217827686155096`, 0.1492031}, {0.42217827686155096`, 
         0.13425689999999998`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.42217827686155096`, 0.1492031}], 
          Offset[{-1.5, 0}, {0.42217827686155096`, 0.1492031}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.42217827686155096`, 0.13425689999999998`}], 
          Offset[{-1.5, 0}, {0.42217827686155096`, 
           0.13425689999999998`}]}]}, {
        LineBox[{{0.40217827686155094`, 0.096402}, {0.3621782768615509, 
         0.096402}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.40217827686155094`, 0.096402}], 
          Offset[{0, -1.5}, {0.40217827686155094`, 0.096402}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.3621782768615509, 0.096402}], 
          Offset[{0, -1.5}, {0.3621782768615509, 0.096402}]}], 
        LineBox[{{0.3821782768615509, 0.109946}, {0.3821782768615509, 
         0.082858}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3821782768615509, 0.109946}], 
          Offset[{-1.5, 0}, {0.3821782768615509, 0.109946}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3821782768615509, 0.082858}], 
          Offset[{-1.5, 0}, {0.3821782768615509, 0.082858}]}]}, {
        LineBox[{{0.3621782768615509, 0.051198}, {0.32217827686155087`, 
         0.051198}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.3621782768615509, 0.051198}], 
          Offset[{0, -1.5}, {0.3621782768615509, 0.051198}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.32217827686155087`, 0.051198}], 
          Offset[{0, -1.5}, {0.32217827686155087`, 0.051198}]}], 
        LineBox[{{0.3421782768615509, 0.059321200000000004`}, {
         0.3421782768615509, 0.043074799999999996`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3421782768615509, 0.059321200000000004`}], 
          Offset[{-1.5, 0}, {0.3421782768615509, 0.059321200000000004`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.3421782768615509, 0.043074799999999996`}], 
          Offset[{-1.5, 0}, {0.3421782768615509, 0.043074799999999996`}]}]}, {
        LineBox[{{0.32217827686155087`, 0.02665}, {0.28217827686155084`, 
         0.02665}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.32217827686155087`, 0.02665}], 
          Offset[{0, -1.5}, {0.32217827686155087`, 0.02665}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.28217827686155084`, 0.02665}], 
          Offset[{0, -1.5}, {0.28217827686155084`, 0.02665}]}], 
        LineBox[{{0.30217827686155085`, 0.0364501}, {0.30217827686155085`, 
         0.0168499}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.30217827686155085`, 0.0364501}], 
          Offset[{-1.5, 0}, {0.30217827686155085`, 0.0364501}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.30217827686155085`, 0.0168499}], 
          Offset[{-1.5, 0}, {0.30217827686155085`, 0.0168499}]}]}, {
        LineBox[{{0.28217827686155084`, 0.042224}, {0.24217827686155083`, 
         0.042224}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.28217827686155084`, 0.042224}], 
          Offset[{0, -1.5}, {0.28217827686155084`, 0.042224}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.24217827686155083`, 0.042224}], 
          Offset[{0, -1.5}, {0.24217827686155083`, 0.042224}]}], 
        LineBox[{{0.2621782768615508, 0.054745999999999996`}, {
         0.2621782768615508, 0.029702}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.2621782768615508, 0.054745999999999996`}], 
          Offset[{-1.5, 0}, {0.2621782768615508, 0.054745999999999996`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.2621782768615508, 0.029702}], 
          Offset[{-1.5, 0}, {0.2621782768615508, 0.029702}]}]}, {
        LineBox[{{0.242178276861551, 0.048938}, {0.20217827686155102`, 
         0.048938}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.242178276861551, 0.048938}], 
          Offset[{0, -1.5}, {0.242178276861551, 0.048938}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.20217827686155102`, 0.048938}], 
          Offset[{0, -1.5}, {0.20217827686155102`, 0.048938}]}], 
        LineBox[{{0.222178276861551, 0.0569242}, {0.222178276861551, 
         0.040951800000000003`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.222178276861551, 0.0569242}], 
          Offset[{-1.5, 0}, {0.222178276861551, 0.0569242}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.222178276861551, 0.040951800000000003`}], 
          Offset[{-1.5, 0}, {0.222178276861551, 0.040951800000000003`}]}]}, {
        LineBox[{{0.20217827686155096`, -0.078585}, {
         0.16217827686155098`, -0.078585}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.20217827686155096`, -0.078585}], 
          Offset[{0, -1.5}, {0.20217827686155096`, -0.078585}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.16217827686155098`, -0.078585}], 
          Offset[{0, -1.5}, {0.16217827686155098`, -0.078585}]}], 
        LineBox[{{0.18217827686155097`, -0.065853}, {
         0.18217827686155097`, -0.09131700000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.18217827686155097`, -0.065853}], 
          Offset[{-1.5, 0}, {0.18217827686155097`, -0.065853}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.18217827686155097`, -0.09131700000000001}], 
          Offset[{-1.5, 0}, {
           0.18217827686155097`, -0.09131700000000001}]}]}, {
        LineBox[{{0.16217827686155092`, -0.068519}, {
         0.12217827686155093`, -0.068519}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.16217827686155092`, -0.068519}], 
          Offset[{0, -1.5}, {0.16217827686155092`, -0.068519}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.12217827686155093`, -0.068519}], 
          Offset[{0, -1.5}, {0.12217827686155093`, -0.068519}]}], 
        LineBox[{{0.14217827686155093`, -0.058335}, {
         0.14217827686155093`, -0.078703}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.14217827686155093`, -0.058335}], 
          Offset[{-1.5, 0}, {0.14217827686155093`, -0.058335}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.14217827686155093`, -0.078703}], 
          Offset[{-1.5, 0}, {0.14217827686155093`, -0.078703}]}]}, {
        LineBox[{{0.1221782768615509, -0.11275}, {
         0.0821782768615509, -0.11275}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1221782768615509, -0.11275}], 
          Offset[{0, -1.5}, {0.1221782768615509, -0.11275}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.0821782768615509, -0.11275}], 
          Offset[{0, -1.5}, {0.0821782768615509, -0.11275}]}], 
        LineBox[{{0.1021782768615509, -0.1056405}, {
         0.1021782768615509, -0.11985950000000001`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.1021782768615509, -0.1056405}], 
          Offset[{-1.5, 0}, {0.1021782768615509, -0.1056405}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.1021782768615509, -0.11985950000000001`}], 
          Offset[{-1.5, 0}, {0.1021782768615509, -0.11985950000000001`}]}]}, {
        LineBox[{{0.08217827686155087, -0.1167}, {
         0.04217827686155086, -0.1167}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.08217827686155087, -0.1167}], 
          Offset[{0, -1.5}, {0.08217827686155087, -0.1167}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.04217827686155086, -0.1167}], 
          Offset[{0, -1.5}, {0.04217827686155086, -0.1167}]}], 
        LineBox[{{0.06217827686155086, -0.10323}, {
         0.06217827686155086, -0.13017}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.06217827686155086, -0.10323}], 
          Offset[{-1.5, 0}, {0.06217827686155086, -0.10323}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.06217827686155086, -0.13017}], 
          Offset[{-1.5, 0}, {0.06217827686155086, -0.13017}]}]}, {
        LineBox[{{0.04217827686155083, -0.14563}, {
         0.002178276861550827, -0.14563}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.04217827686155083, -0.14563}], 
          Offset[{0, -1.5}, {0.04217827686155083, -0.14563}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.002178276861550827, -0.14563}], 
          Offset[{0, -1.5}, {0.002178276861550827, -0.14563}]}], 
        LineBox[{{0.022178276861550827`, -0.135361}, {
         0.022178276861550827`, -0.155899}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.022178276861550827`, -0.135361}], 
          Offset[{-1.5, 0}, {0.022178276861550827`, -0.135361}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.022178276861550827`, -0.155899}], 
          Offset[{-1.5, 0}, {0.022178276861550827`, -0.155899}]}]}, {
        LineBox[{{
         0.0021782768615507923`, -0.17869}, {-0.03782172313844921, \
-0.17869}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.0021782768615507923`, -0.17869}], 
          Offset[{0, -1.5}, {0.0021782768615507923`, -0.17869}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.03782172313844921, -0.17869}], 
          Offset[{0, -1.5}, {-0.03782172313844921, -0.17869}]}], 
        LineBox[{{-0.017821723138449208`, -0.14243599999999998`}, \
{-0.017821723138449208`, -0.214944}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.017821723138449208`, -0.14243599999999998`}], 
          Offset[{-1.5, 
            0}, {-0.017821723138449208`, -0.14243599999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.017821723138449208`, -0.214944}], 
          Offset[{-1.5, 0}, {-0.017821723138449208`, -0.214944}]}]}, {
        LineBox[{{-0.03782172313844924, -0.16716}, {-0.07782172313844925, \
-0.16716}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.03782172313844924, -0.16716}], 
          Offset[{0, -1.5}, {-0.03782172313844924, -0.16716}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.07782172313844925, -0.16716}], 
          Offset[{0, -1.5}, {-0.07782172313844925, -0.16716}]}], 
        LineBox[{{-0.057821723138449244`, -0.156408}, \
{-0.057821723138449244`, -0.17791200000000001`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.057821723138449244`, -0.156408}], 
          Offset[{-1.5, 0}, {-0.057821723138449244`, -0.156408}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.057821723138449244`, -0.17791200000000001`}], 
          Offset[{-1.5, 
            0}, {-0.057821723138449244`, -0.17791200000000001`}]}]}, {
        LineBox[{{-0.07782172313844928, -0.16675}, {-0.11782172313844928`, \
-0.16675}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.07782172313844928, -0.16675}], 
          Offset[{0, -1.5}, {-0.07782172313844928, -0.16675}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.11782172313844928`, -0.16675}], 
          Offset[{0, -1.5}, {-0.11782172313844928`, -0.16675}]}], 
        LineBox[{{-0.09782172313844928, -0.15199200000000002`}, \
{-0.09782172313844928, -0.181508}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.09782172313844928, -0.15199200000000002`}], 
          Offset[{-1.5, 0}, {-0.09782172313844928, -0.15199200000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.09782172313844928, -0.181508}], 
          Offset[{-1.5, 0}, {-0.09782172313844928, -0.181508}]}]}, {
        LineBox[{{-0.11782172313844931`, -0.20342}, {-0.1578217231384493, \
-0.20342}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.11782172313844931`, -0.20342}], 
          Offset[{0, -1.5}, {-0.11782172313844931`, -0.20342}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.1578217231384493, -0.20342}], 
          Offset[{0, -1.5}, {-0.1578217231384493, -0.20342}]}], 
        LineBox[{{-0.13782172313844931`, -0.19382629999999998`}, \
{-0.13782172313844931`, -0.2130137}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.13782172313844931`, -0.19382629999999998`}], 
          Offset[{-1.5, 0}, {-0.13782172313844931`, -0.19382629999999998`}]}],
         LineBox[{
         Offset[{1.5, 0}, {-0.13782172313844931`, -0.2130137}], 
          Offset[{-1.5, 0}, {-0.13782172313844931`, -0.2130137}]}]}, {
        LineBox[{{-0.15782172313844892`, -0.17765}, {-0.1978217231384489, \
-0.17765}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.15782172313844892`, -0.17765}], 
          Offset[{0, -1.5}, {-0.15782172313844892`, -0.17765}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.1978217231384489, -0.17765}], 
          Offset[{0, -1.5}, {-0.1978217231384489, -0.17765}]}], 
        LineBox[{{-0.1778217231384489, -0.1720772}, {-0.1778217231384489, \
-0.1832228}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.1778217231384489, -0.1720772}], 
          Offset[{-1.5, 0}, {-0.1778217231384489, -0.1720772}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.1778217231384489, -0.1832228}], 
          Offset[{-1.5, 0}, {-0.1778217231384489, -0.1832228}]}]}, {
        LineBox[{{-0.19782172313844895`, -0.19225}, {-0.23782172313844893`, \
-0.19225}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.19782172313844895`, -0.19225}], 
          Offset[{0, -1.5}, {-0.19782172313844895`, -0.19225}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.23782172313844893`, -0.19225}], 
          Offset[{0, -1.5}, {-0.23782172313844893`, -0.19225}]}], 
        LineBox[{{-0.21782172313844894`, -0.1876954}, {-0.21782172313844894`, \
-0.1968046}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.21782172313844894`, -0.1876954}], 
          Offset[{-1.5, 0}, {-0.21782172313844894`, -0.1876954}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.21782172313844894`, -0.1968046}], 
          Offset[{-1.5, 0}, {-0.21782172313844894`, -0.1968046}]}]}, {
        LineBox[{{-0.237821723138449, -0.20918}, {-0.277821723138449, \
-0.20918}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.237821723138449, -0.20918}], 
          Offset[{0, -1.5}, {-0.237821723138449, -0.20918}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.277821723138449, -0.20918}], 
          Offset[{0, -1.5}, {-0.277821723138449, -0.20918}]}], 
        LineBox[{{-0.257821723138449, -0.198831}, {-0.257821723138449, \
-0.219529}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.257821723138449, -0.198831}], 
          Offset[{-1.5, 0}, {-0.257821723138449, -0.198831}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.257821723138449, -0.219529}], 
          Offset[{-1.5, 0}, {-0.257821723138449, -0.219529}]}]}, {
        LineBox[{{-0.277821723138449, -0.22623}, {-0.31782172313844903`, \
-0.22623}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.277821723138449, -0.22623}], 
          Offset[{0, -1.5}, {-0.277821723138449, -0.22623}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.31782172313844903`, -0.22623}], 
          Offset[{0, -1.5}, {-0.31782172313844903`, -0.22623}]}], 
        LineBox[{{-0.297821723138449, -0.21856299999999998`}, \
{-0.297821723138449, -0.233897}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.297821723138449, -0.21856299999999998`}], 
          Offset[{-1.5, 0}, {-0.297821723138449, -0.21856299999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.297821723138449, -0.233897}], 
          Offset[{-1.5, 0}, {-0.297821723138449, -0.233897}]}]}, {
        LineBox[{{-0.31782172313844903`, -0.22036}, {-0.35782172313844907`, \
-0.22036}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.31782172313844903`, -0.22036}], 
          Offset[{0, -1.5}, {-0.31782172313844903`, -0.22036}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.35782172313844907`, -0.22036}], 
          Offset[{0, -1.5}, {-0.35782172313844907`, -0.22036}]}], 
        LineBox[{{-0.33782172313844905`, -0.2120427}, {-0.33782172313844905`, \
-0.2286773}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.33782172313844905`, -0.2120427}], 
          Offset[{-1.5, 0}, {-0.33782172313844905`, -0.2120427}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.33782172313844905`, -0.2286773}], 
          Offset[{-1.5, 0}, {-0.33782172313844905`, -0.2286773}]}]}, {
        LineBox[{{-0.35782172313844907`, -0.2383}, {-0.3978217231384491, \
-0.2383}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.35782172313844907`, -0.2383}], 
          Offset[{0, -1.5}, {-0.35782172313844907`, -0.2383}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3978217231384491, -0.2383}], 
          Offset[{0, -1.5}, {-0.3978217231384491, -0.2383}]}], 
        LineBox[{{-0.3778217231384491, -0.2299055}, {-0.3778217231384491, \
-0.2466945}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.3778217231384491, -0.2299055}], 
          Offset[{-1.5, 0}, {-0.3778217231384491, -0.2299055}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.3778217231384491, -0.2466945}], 
          Offset[{-1.5, 0}, {-0.3778217231384491, -0.2466945}]}]}, {
        LineBox[{{-0.3978217231384491, -0.23042}, {-0.43782172313844914`, \
-0.23042}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3978217231384491, -0.23042}], 
          Offset[{0, -1.5}, {-0.3978217231384491, -0.23042}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.43782172313844914`, -0.23042}], 
          Offset[{0, -1.5}, {-0.43782172313844914`, -0.23042}]}], 
        LineBox[{{-0.4178217231384491, -0.22010100000000002`}, \
{-0.4178217231384491, -0.240739}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4178217231384491, -0.22010100000000002`}], 
          Offset[{-1.5, 0}, {-0.4178217231384491, -0.22010100000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4178217231384491, -0.240739}], 
          Offset[{-1.5, 0}, {-0.4178217231384491, -0.240739}]}]}, {
        LineBox[{{-0.43782172313844914`, -0.2183}, {-0.4778217231384492, \
-0.2183}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.43782172313844914`, -0.2183}], 
          Offset[{0, -1.5}, {-0.43782172313844914`, -0.2183}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4778217231384492, -0.2183}], 
          Offset[{0, -1.5}, {-0.4778217231384492, -0.2183}]}], 
        LineBox[{{-0.45782172313844915`, -0.2159123}, {-0.45782172313844915`, \
-0.2206877}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.45782172313844915`, -0.2159123}], 
          Offset[{-1.5, 0}, {-0.45782172313844915`, -0.2159123}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.45782172313844915`, -0.2206877}], 
          Offset[{-1.5, 0}, {-0.45782172313844915`, -0.2206877}]}]}, {
        LineBox[{{-0.4778217231384492, -0.22979}, {-0.5178217231384492, \
-0.22979}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4778217231384492, -0.22979}], 
          Offset[{0, -1.5}, {-0.4778217231384492, -0.22979}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5178217231384492, -0.22979}], 
          Offset[{0, -1.5}, {-0.5178217231384492, -0.22979}]}], 
        LineBox[{{-0.4978217231384492, -0.219716}, {-0.4978217231384492, \
-0.239864}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4978217231384492, -0.219716}], 
          Offset[{-1.5, 0}, {-0.4978217231384492, -0.219716}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4978217231384492, -0.239864}], 
          Offset[{-1.5, 0}, {-0.4978217231384492, -0.239864}]}]}, {
        LineBox[{{-0.5178217231384492, -0.22113}, {-0.5578217231384492, \
-0.22113}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5178217231384492, -0.22113}], 
          Offset[{0, -1.5}, {-0.5178217231384492, -0.22113}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5578217231384492, -0.22113}], 
          Offset[{0, -1.5}, {-0.5578217231384492, -0.22113}]}], 
        LineBox[{{-0.5378217231384492, -0.2165857}, {-0.5378217231384492, \
-0.2256743}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5378217231384492, -0.2165857}], 
          Offset[{-1.5, 0}, {-0.5378217231384492, -0.2165857}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5378217231384492, -0.2256743}], 
          Offset[{-1.5, 0}, {-0.5378217231384492, -0.2256743}]}]}, {
        LineBox[{{-0.5578217231384492, -0.242}, {-0.5978217231384493, \
-0.242}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5578217231384492, -0.242}], 
          Offset[{0, -1.5}, {-0.5578217231384492, -0.242}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5978217231384493, -0.242}], 
          Offset[{0, -1.5}, {-0.5978217231384493, -0.242}]}], 
        LineBox[{{-0.5778217231384493, -0.23682209999999998`}, \
{-0.5778217231384493, -0.2471779}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5778217231384493, -0.23682209999999998`}], 
          Offset[{-1.5, 0}, {-0.5778217231384493, -0.23682209999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5778217231384493, -0.2471779}], 
          Offset[{-1.5, 0}, {-0.5778217231384493, -0.2471779}]}]}, {
        LineBox[{{-0.5978217231384493, -0.26362}, {-0.6378217231384493, \
-0.26362}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5978217231384493, -0.26362}], 
          Offset[{0, -1.5}, {-0.5978217231384493, -0.26362}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6378217231384493, -0.26362}], 
          Offset[{0, -1.5}, {-0.6378217231384493, -0.26362}]}], 
        LineBox[{{-0.6178217231384493, -0.242514}, {-0.6178217231384493, \
-0.28472600000000003`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6178217231384493, -0.242514}], 
          Offset[{-1.5, 0}, {-0.6178217231384493, -0.242514}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6178217231384493, -0.28472600000000003`}], 
          Offset[{-1.5, 
            0}, {-0.6178217231384493, -0.28472600000000003`}]}]}, {
        LineBox[{{-0.6378217231384489, -0.25655}, {-0.6778217231384489, \
-0.25655}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6378217231384489, -0.25655}], 
          Offset[{0, -1.5}, {-0.6378217231384489, -0.25655}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6778217231384489, -0.25655}], 
          Offset[{0, -1.5}, {-0.6778217231384489, -0.25655}]}], 
        LineBox[{{-0.6578217231384489, -0.241168}, {-0.6578217231384489, \
-0.271932}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6578217231384489, -0.241168}], 
          Offset[{-1.5, 0}, {-0.6578217231384489, -0.241168}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6578217231384489, -0.271932}], 
          Offset[{-1.5, 0}, {-0.6578217231384489, -0.271932}]}]}, {
        LineBox[{{-0.6778217231384489, -0.25233}, {-0.7178217231384489, \
-0.25233}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.6778217231384489, -0.25233}], 
          Offset[{0, -1.5}, {-0.6778217231384489, -0.25233}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.7178217231384489, -0.25233}], 
          Offset[{0, -1.5}, {-0.7178217231384489, -0.25233}]}], 
        LineBox[{{-0.6978217231384489, -0.24386839999999999`}, \
{-0.6978217231384489, -0.2607916}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6978217231384489, -0.24386839999999999`}], 
          Offset[{-1.5, 0}, {-0.6978217231384489, -0.24386839999999999`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6978217231384489, -0.2607916}], 
          Offset[{-1.5, 0}, {-0.6978217231384489, -0.2607916}]}]}, {
        LineBox[{{-0.7178217231384489, -0.26028}, {-0.757821723138449, \
-0.26028}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.7178217231384489, -0.26028}], 
          Offset[{0, -1.5}, {-0.7178217231384489, -0.26028}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.757821723138449, -0.26028}], 
          Offset[{0, -1.5}, {-0.757821723138449, -0.26028}]}], 
        LineBox[{{-0.737821723138449, -0.2532865}, {-0.737821723138449, \
-0.2672735}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.737821723138449, -0.2532865}], 
          Offset[{-1.5, 0}, {-0.737821723138449, -0.2532865}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.737821723138449, -0.2672735}], 
          Offset[{-1.5, 0}, {-0.737821723138449, -0.2672735}]}]}, {
        LineBox[{{-0.757821723138449, -0.23637}, {-0.797821723138449, \
-0.23637}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.757821723138449, -0.23637}], 
          Offset[{0, -1.5}, {-0.757821723138449, -0.23637}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.797821723138449, -0.23637}], 
          Offset[{0, -1.5}, {-0.797821723138449, -0.23637}]}], 
        LineBox[{{-0.777821723138449, -0.2312804}, {-0.777821723138449, \
-0.2414596}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.777821723138449, -0.2312804}], 
          Offset[{-1.5, 0}, {-0.777821723138449, -0.2312804}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.777821723138449, -0.2414596}], 
          Offset[{-1.5, 0}, {-0.777821723138449, -0.2414596}]}]}, {
        LineBox[{{-0.797821723138449, -0.24847}, {-0.837821723138449, \
-0.24847}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.797821723138449, -0.24847}], 
          Offset[{0, -1.5}, {-0.797821723138449, -0.24847}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.837821723138449, -0.24847}], 
          Offset[{0, -1.5}, {-0.837821723138449, -0.24847}]}], 
        LineBox[{{-0.817821723138449, -0.2422944}, {-0.817821723138449, \
-0.25464559999999997`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.817821723138449, -0.2422944}], 
          Offset[{-1.5, 0}, {-0.817821723138449, -0.2422944}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.817821723138449, -0.25464559999999997`}], 
          Offset[{-1.5, 0}, {-0.817821723138449, -0.25464559999999997`}]}]}, {
        LineBox[{{-0.837821723138449, -0.24454}, {-0.8778217231384491, \
-0.24454}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.837821723138449, -0.24454}], 
          Offset[{0, -1.5}, {-0.837821723138449, -0.24454}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.8778217231384491, -0.24454}], 
          Offset[{0, -1.5}, {-0.8778217231384491, -0.24454}]}], 
        LineBox[{{-0.8578217231384491, -0.233093}, {-0.8578217231384491, \
-0.255987}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8578217231384491, -0.233093}], 
          Offset[{-1.5, 0}, {-0.8578217231384491, -0.233093}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8578217231384491, -0.255987}], 
          Offset[{-1.5, 0}, {-0.8578217231384491, -0.255987}]}]}, {
        LineBox[{{-0.8778217231384491, -0.23363}, {-0.9178217231384491, \
-0.23363}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.8778217231384491, -0.23363}], 
          Offset[{0, -1.5}, {-0.8778217231384491, -0.23363}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.9178217231384491, -0.23363}], 
          Offset[{0, -1.5}, {-0.9178217231384491, -0.23363}]}], 
        LineBox[{{-0.8978217231384491, -0.22374660000000002`}, \
{-0.8978217231384491, -0.2435134}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8978217231384491, -0.22374660000000002`}], 
          Offset[{-1.5, 0}, {-0.8978217231384491, -0.22374660000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.8978217231384491, -0.2435134}], 
          Offset[{-1.5, 0}, {-0.8978217231384491, -0.2435134}]}]}}}, {}}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      RowBox[{"\[Theta]x", "(", "\:02da", ")"}], HoldForm], TraditionalForm], 
    None},
  AxesOrigin->{-1.5, 0.},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[2]],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{909., Automatic},
  LabelStyle->{FontFamily -> "Helvetica Neue", 20, 
    GrayLevel[0], Bold},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-1.5, 2.9999999081632653`}, {-0.5, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6491489060566473`*^9, 3.6491533108565874`*^9, 
  3.6491533505168557`*^9, 3.649164555059214*^9, 3.6500110907385783`*^9, 
  3.6500119266993923`*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.649148845535186*^9, 3.649148845559187*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  StyleBox["\[IndentingNewLine]", "Subtitle"], 
  RowBox[{
   StyleBox[
    RowBox[{
     RowBox[{
     "Fit", "  ", "with", " ", "the", " ", "decentration", " ", "as", " ", 
      "an", " ", "additional", " ", "free", " ", "parameter"}], ";"}], 
    "Subtitle"], "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{"Fiber", "-", 
     RowBox[{"mirror", " ", "decentration", " ", 
      RowBox[{"d", "[", "\[Micro]m", "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"d0", "=", 
     SubscriptBox["d", "f"]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dLow", "=", "1.5"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dUpp", "=", "3"}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"FitResults", "=", 
     RowBox[{
      StyleBox["FindMinimum", "Input"], 
      StyleBox["[", "Input"], 
      RowBox[{
       RowBox[{
        StyleBox["{", "Input"], 
        RowBox[{
         StyleBox[
          RowBox[{"Residual", "[", 
           RowBox[{
           "\[Theta]y", ",", "\[Phi]", ",", "\[Theta]xOff", ",", "CT", ",", 
            "d"}], "]"}], "Input"], 
         StyleBox[",", "Input"], 
         RowBox[{
          RowBox[{
           StyleBox["\[Theta]yLow", "Input"], 
           StyleBox["\[LessEqual]", "Input"], " ", "\[Theta]y", 
           "\[LessEqual]", " ", "\[Theta]yUpp"}], "&&", 
          RowBox[{
           StyleBox["\[Phi]Low", "Input"], 
           StyleBox["\[LessEqual]", "Input"], " ", "\[Phi]", "\[LessEqual]", 
           " ", "\[Phi]Upp"}], "&&", 
          RowBox[{
           StyleBox["\[Theta]xOffLow", "Input"], 
           StyleBox["\[LessEqual]", "Input"], "\[Theta]xOff", "\[LessEqual]", 
           " ", "\[Theta]xOffUpp"}], " ", "&&", 
          RowBox[{
           StyleBox["CTLow", "Input"], 
           StyleBox["\[LessEqual]", "Input"], " ", "CT", "\[LessEqual]", " ", 
           "CTUpp"}], " ", "&&", " ", 
          RowBox[{
           StyleBox["dLow", "Input"], 
           StyleBox["\[LessEqual]", "Input"], " ", "d", "\[LessEqual]", " ", 
           "dUpp"}]}]}], 
        StyleBox["}", "Input"]}], 
       StyleBox[",", "Input"], 
       StyleBox[
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"\[Theta]y", ",", "\[Theta]y0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Phi]", ",", "\[Phi]0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"\[Theta]xOff", ",", "\[Theta]xOff0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"CT", ",", "CT0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"d", ",", "d0"}], "}"}]}], "}"}], "Input"], 
       StyleBox[",", "Input"], 
       StyleBox[
        RowBox[{"MaxIterations", "\[Rule]", "2000"}], "Input"]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Theta]yFit", "=", 
     RowBox[{"\[Theta]y", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Phi]Fit", "=", 
     RowBox[{"\[Phi]", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Theta]xOffFit", "=", 
     RowBox[{"\[Theta]xOff", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"CTFit", "=", 
     RowBox[{"CT", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"dFit", "=", 
     RowBox[{"d", "/.", 
      RowBox[{"FitResults", "[", 
       RowBox[{"[", "2", "]"}], "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", "\"\<Fit parameters results\>\"", "]"}], 
   "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<CT = \>\"", "<>", 
     RowBox[{"ToString", "[", "CTFit", "]"}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(c, x, off\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"\[Theta]xOffFit", "*", 
       RowBox[{"180", "/", "\[Pi]"}]}], "]"}], "<>", "\"\<\:02da\>\""}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\[Phi] = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"\[Phi]Fit", "*", 
       RowBox[{"180", "/", "\[Pi]"}]}], "]"}], "<>", "\"\<\:02da\>\""}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Theta]\), \(c, y\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", 
      RowBox[{"\[Theta]yFit", "*", 
       RowBox[{"180", "/", "\[Pi]"}]}], "]"}], "<>", "\"\<\:02da\>\""}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Print", "[", 
    RowBox[{"\"\<\!\(\*SubscriptBox[\(d\), \(f\)]\) = \>\"", "<>", 
     RowBox[{"ToString", "[", "dFit", "]"}], "<>", "\"\<\[Micro]m\>\""}], 
    "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Theory", " ", "plots"}], ";"}], "Subsubtitle"], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]Plot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"\[Epsilon]", "[", 
        RowBox[{
         RowBox[{"\[Theta]x", "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], ",", "\[Theta]yFit", ",", 
         "\[Phi]Fit", ",", "dFit"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]x", ",", 
         RowBox[{"-", "1.5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Blue", "]"}]}], ",", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.5"}], ",", "1.5"}], "}"}]}], ",", 
       RowBox[{"AxesOrigin", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.5"}], ",", "0"}], "}"}]}], ",", 
       RowBox[{"AxesLabel", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"HoldForm", "[", 
           RowBox[{"\[Theta]x", " ", "[", "\:02da", "]"}], "]"}], ",", 
          "None"}], "}"}]}], ",", 
       RowBox[{"AxesStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{
          RowBox[{"GrayLevel", "[", "0", "]"}], ",", 
          RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}]}], ",", 
       RowBox[{"PlotLabel", "\[Rule]", "None"}], ",", 
       RowBox[{"LabelStyle", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"FontFamily", "\[Rule]", "\"\<Helvetica Neue\>\""}], ",", 
          "20", ",", 
          RowBox[{"GrayLevel", "[", "0", "]"}], ",", "Bold"}], "}"}]}]}], 
      "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipPlot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"\[Eta]dip", "[", 
        RowBox[{
         RowBox[{"\[Theta]x", "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], ",", "\[Theta]yFit", ",", 
         "\[Phi]Fit", ",", "dFit"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]x", ",", 
         RowBox[{"-", "1.5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]Plot", "=", 
     RowBox[{"Plot", "[", 
      RowBox[{
       RowBox[{"\[ScriptCapitalA]", "[", 
        RowBox[{
         RowBox[{"\[Theta]x", "*", 
          RowBox[{"\[Pi]", "/", "180"}]}], ",", "\[Theta]yFit", ",", 
         "\[Phi]Fit", ",", "dFit"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"\[Theta]x", ",", 
         RowBox[{"-", "1.5"}], ",", "3"}], "}"}], ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Darker", "[", "Green", "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   StyleBox[
    RowBox[{
     RowBox[{"Experimental", " ", "plots"}], ";"}], "Subsubtitle"], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"(*", 
    RowBox[{
     RowBox[{"Tables", " ", "to", " ", "plot", " ", "data"}], "+", 
     "errorbars"}], "*)"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"Needs", "[", "\"\<ErrorBarPlots`\>\"", "]"}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]Data", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Theta]xExp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"\[Theta]xOffFit", "*", 
             FractionBox["180", "\[Pi]"]}]}], ",", 
           RowBox[{
            RowBox[{"\[Epsilon]Exp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "*", "CTFit"}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"\[Theta]xExpError", ",", 
           RowBox[{"\[Epsilon]ExpStd", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipData", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Theta]xExp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"\[Theta]xOffFit", "*", 
             FractionBox["180", "\[Pi]"]}]}], ",", 
           RowBox[{"\[Eta]dipExp", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"\[Theta]xExpError", ",", 
           RowBox[{"\[Eta]dipExpStd", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]Data", "=", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            RowBox[{"\[Theta]xExp", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "-", 
            RowBox[{"\[Theta]xOffFit", "*", 
             FractionBox["180", "\[Pi]"]}]}], ",", 
           RowBox[{"\[ScriptCapitalA]Exp", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "}"}], ",", 
         RowBox[{"ErrorBar", "[", 
          RowBox[{"\[Theta]xExpError", ",", 
           RowBox[{"\[ScriptCapitalA]ExpStd", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", "dataPoints"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Epsilon]ExpPlot", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{"\[Epsilon]Data", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Blue", ",", 
          RowBox[{"PointSize", "[", "Small", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[Eta]dipExpPlot", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{"\[Eta]dipData", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Red", ",", 
          RowBox[{"PointSize", "[", "Small", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"\[ScriptCapitalA]ExpPlot", "=", 
     RowBox[{"ErrorListPlot", "[", 
      RowBox[{"\[ScriptCapitalA]Data", ",", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"Directive", "[", 
         RowBox[{"Green", ",", 
          RowBox[{"PointSize", "[", "Small", "]"}]}], "]"}]}]}], "]"}]}], 
    ";"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Show", "[", 
    RowBox[{"{", 
     RowBox[{
     "\[Epsilon]Plot", ",", "\[Eta]dipPlot", ",", "\[ScriptCapitalA]Plot", 
      ",", "\[Epsilon]ExpPlot", ",", "\[Eta]dipExpPlot", ",", 
      "\[ScriptCapitalA]ExpPlot"}], "}"}], "]"}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.647860944621778*^9, 3.647860953126638*^9}, {
   3.64786111171342*^9, 3.64786111333241*^9}, {3.64786200748895*^9, 
   3.6478620099329653`*^9}, {3.647866285988434*^9, 3.64786628603255*^9}, {
   3.647866710179037*^9, 3.647866715185939*^9}, {3.6478667731556873`*^9, 
   3.647866773192596*^9}, {3.647866856381166*^9, 3.6478668564150887`*^9}, {
   3.64793116943548*^9, 3.647931179639882*^9}, {3.6479334466063004`*^9, 
   3.6479334466575336`*^9}, {3.647935189537896*^9, 3.64793519214289*^9}, 
   3.647936901967959*^9, {3.6479459046973267`*^9, 3.647945905589444*^9}, {
   3.6479594510600643`*^9, 3.647959451652095*^9}, {3.647959490001522*^9, 
   3.647959498995872*^9}, {3.6479629680124817`*^9, 3.647962988191374*^9}, {
   3.648014856797186*^9, 3.648014866836585*^9}, {3.6480150176526823`*^9, 
   3.648015017731797*^9}, {3.648015434848137*^9, 3.648015436183689*^9}, {
   3.648198776197274*^9, 3.6481987779002438`*^9}, {3.6481991464058857`*^9, 
   3.648199147547949*^9}, {3.649097781660833*^9, 3.649097790420334*^9}}],

Cell[CellGroupData[{

Cell[BoxData["\<\"Fit parameters results\"\>"], "Print",
 CellChangeTimes->{
  3.648016034226184*^9, 3.648017106195764*^9, 3.648877757099513*^9, 
   3.648881518197805*^9, 3.6488928952291107`*^9, {3.649094852508295*^9, 
   3.6490948721674194`*^9}, 3.6490950560219355`*^9, 3.6490979382387886`*^9, 
   3.649097994312996*^9, 3.6491414769407263`*^9, 3.6491438962151003`*^9, 
   3.649144380532802*^9, 3.649144415626809*^9, 3.649148573269155*^9, 
   3.6491488291032457`*^9, 3.649148907870751*^9, 3.649153312757696*^9, 
   3.6491533524649673`*^9, 3.649164557035327*^9, 3.650011092802696*^9, 
   3.650011928520497*^9}],

Cell[BoxData["\<\"CT = 0.741733\"\>"], "Print",
 CellChangeTimes->{
  3.648016034226184*^9, 3.648017106195764*^9, 3.648877757099513*^9, 
   3.648881518197805*^9, 3.6488928952291107`*^9, {3.649094852508295*^9, 
   3.6490948721674194`*^9}, 3.6490950560219355`*^9, 3.6490979382387886`*^9, 
   3.649097994312996*^9, 3.6491414769407263`*^9, 3.6491438962151003`*^9, 
   3.649144380532802*^9, 3.649144415626809*^9, 3.649148573269155*^9, 
   3.6491488291032457`*^9, 3.649148907870751*^9, 3.649153312757696*^9, 
   3.6491533524649673`*^9, 3.649164557035327*^9, 3.650011092802696*^9, 
   3.650011928521497*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(c, x, off\\)]\\) = \
-2.31139\:02da\"\>"], "Print",
 CellChangeTimes->{
  3.648016034226184*^9, 3.648017106195764*^9, 3.648877757099513*^9, 
   3.648881518197805*^9, 3.6488928952291107`*^9, {3.649094852508295*^9, 
   3.6490948721674194`*^9}, 3.6490950560219355`*^9, 3.6490979382387886`*^9, 
   3.649097994312996*^9, 3.6491414769407263`*^9, 3.6491438962151003`*^9, 
   3.649144380532802*^9, 3.649144415626809*^9, 3.649148573269155*^9, 
   3.6491488291032457`*^9, 3.649148907870751*^9, 3.649153312757696*^9, 
   3.6491533524649673`*^9, 3.649164557035327*^9, 3.650011092802696*^9, 
   3.650011928523497*^9}],

Cell[BoxData["\<\"\[Phi] = 18.809\:02da\"\>"], "Print",
 CellChangeTimes->{
  3.648016034226184*^9, 3.648017106195764*^9, 3.648877757099513*^9, 
   3.648881518197805*^9, 3.6488928952291107`*^9, {3.649094852508295*^9, 
   3.6490948721674194`*^9}, 3.6490950560219355`*^9, 3.6490979382387886`*^9, 
   3.649097994312996*^9, 3.6491414769407263`*^9, 3.6491438962151003`*^9, 
   3.649144380532802*^9, 3.649144415626809*^9, 3.649148573269155*^9, 
   3.6491488291032457`*^9, 3.649148907870751*^9, 3.649153312757696*^9, 
   3.6491533524649673`*^9, 3.649164557035327*^9, 3.650011092802696*^9, 
   3.650011928524497*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(\[Theta]\\), \\(c, y\\)]\\) = \
0.630595\:02da\"\>"], "Print",
 CellChangeTimes->{
  3.648016034226184*^9, 3.648017106195764*^9, 3.648877757099513*^9, 
   3.648881518197805*^9, 3.6488928952291107`*^9, {3.649094852508295*^9, 
   3.6490948721674194`*^9}, 3.6490950560219355`*^9, 3.6490979382387886`*^9, 
   3.649097994312996*^9, 3.6491414769407263`*^9, 3.6491438962151003`*^9, 
   3.649144380532802*^9, 3.649144415626809*^9, 3.649148573269155*^9, 
   3.6491488291032457`*^9, 3.649148907870751*^9, 3.649153312757696*^9, 
   3.6491533524649673`*^9, 3.649164557035327*^9, 3.650011092802696*^9, 
   3.650011928526497*^9}],

Cell[BoxData["\<\"\\!\\(\\*SubscriptBox[\\(d\\), \\(f\\)]\\) = \
2.75792\[Micro]m\"\>"], "Print",
 CellChangeTimes->{
  3.648016034226184*^9, 3.648017106195764*^9, 3.648877757099513*^9, 
   3.648881518197805*^9, 3.6488928952291107`*^9, {3.649094852508295*^9, 
   3.6490948721674194`*^9}, 3.6490950560219355`*^9, 3.6490979382387886`*^9, 
   3.649097994312996*^9, 3.6491414769407263`*^9, 3.6491438962151003`*^9, 
   3.649144380532802*^9, 3.649144415626809*^9, 3.649148573269155*^9, 
   3.6491488291032457`*^9, 3.649148907870751*^9, 3.649153312757696*^9, 
   3.6491533524649673`*^9, 3.649164557035327*^9, 3.650011092802696*^9, 
   3.6500119285274973`*^9}]
}, Open  ]],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    {RGBColor[0, 0, 
      NCache[
       Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
     1.], LineBox[CompressedData["
1:eJwV1nc8Ve8fAHAjrqyISvVVRIouyoiiPicRWaFhVjLKCkUqRIkke0REVkZk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      "]]}}, {{}, {}, 
    {RGBColor[
      NCache[
       Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
     Opacity[1.], LineBox[CompressedData["
1:eJwVmHk8lN8Xxy2JEtlSIUtZf0lFopIz7dZoIaEQlaQkS5Ika4hQfEX2NSJ7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      "]]}}, {{}, {}, 
    {RGBColor[0, 
      NCache[
       Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
     Opacity[1.], LineBox[CompressedData["
1:eJwV13k8VF8UAPAZ2yiEiBDSYsmW7FrOIyR7QqJQKIUUJUW2LBUpWVIpElqQ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      
      "]]}}, {{}, {{}, 
     {RGBColor[0, 0, 1], PointSize[Small], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJwtkGs0FHgAR4dVIWFQnERqpSQtK3tUp/2NEtlql2kz2oSVVGpj1JLG9BJq
ylEUSxElUlupkWLpP3kTiclMnvOeyaMHMSSPbc/ZD/fcT/fLXRQURt+jSaFQ
Nn/lP/s++mjUZKdJ4+42b+AN1GPmeEuipF2DFivJm+gfaUCRK1dbnaBBi/PU
06le04Kgc5djdX/QoHFOhm92e9MCw5Y/pyzlFJrD0kR5ZT4fz8wY0U7JFNpV
ci83YpiPg4Euwx40Ci1X5b7YnbyGs5dTz9OuadiamDsbNAuQLBrhS1ymMVqx
M1yYKcD7Q0/rda9MwdPSw8Yxux0/TR0jToOTEJTpswYudCAvcd1jv62TyHHg
Fbsu6IKmBeVuXMEEfmQyi/xe9MD/74rs+zMm4FxuM1a5V4TStXGpwt+/YFzJ
2LlfLca8Fx4XKM/GMSEYXcrwkiDiN93TtvPHwat6dSnZTorm3sYoeuRnDLML
cpREArvopD9YrWOAaUFPzR4ZErTpu3NXjuGbopyIW85yyNNMdjRxRmGvw7Jn
ZMlBWyr8Wa1Ug2XXy+mpkeNacbrbwg1qSPViwgXpCoxt9Fuz6foIqHN2Bjwk
CvzaZunA/DKMv453tDwVKFAYLFmSwRjGiqKwjJmDSugN3zSv5H7CSzd2zaX1
KuyLDaEOGHyCkbVrrkaACtVGtrPmHhwC/d6TQluuCotu9E+sqxvEEoZnAjVK
Bbbj/aEQ60E0KE900vJVaOeFv006+RG7gtI6l/UpEZodUsYs+YD11lYpXWdU
WEz68yuZ7+EReUV4fbcKXd3hKXOXv0P0ao4HIUpcnhg5vlfaj9Ip4y/uZSps
MWeFlmT04aZg6hf/RBW01lB8Zm/rRUwNu4p1WIUy3zjXXbPfwiDeN67RUYUj
Ubr2DyqV8GavKGTUKrEyNclMI0aBSdssWZpIAWWRida2VXKoOVY+Ez0KZPHT
P+QOSGF9NeBo7x0FfIYsO9W5EqTli3hb6uXQp+bWbNolxumC4MP+gTJcCKAH
O9v14A3Rfh50XAZKpt/a9qud8J++ONBWJEV4R4gRW68dHHPfx17rpBCbMnut
2AKUxkTdyzCRwms7i1f1jo9DmvrNxhIJeMlxafv8W7BA23CoRChGYPbCbrOs
Jpxzltqk+IpAM191PvBEHRh+18TnHHpglbpp9e3ASpDD3g068d2gLC59KYot
QwRCv7VgdYJnKlse5v7o/3/Cr72Z/iQ1G3T6P8c0xEJQFAzlxZunyBEjJ22Z
wRvw5ridqpbdJlwRmSFLE8CKGh287UExsUt/WOe4rw2Fc5ZpBUXySJJ+3syx
vNd4lWzsM/9KNQn5riP2EZ2Pj6bT+a3cBqK0zjxzgN0Kw8y+z5zWZrL2oFYJ
U78ZZtT+WzlHW8nqdMkqTl8TbvPFLydntZH40LkWKUfr4ZIqGN2RJiTdz86f
XTZQizrfRqtimw7CLh2xeF9cCy/zCk+j4i5SGz/vjr1pHcTdTyIObRSRjM16
3LrXVXB5Jdi6p09M/MtTqN7lNTj50DvI+HspWVFa2jV9qxx1yY2Rz6NlJMNG
SQ7cKIPhEY/zYc/lJI9RVX3fuBy+2yuuW+goyX6X6Lsbzj7Bv5SJbEU=
       
       "]], {{LineBox[{{2.291387241335372, 0.2025376307344949}, {
         2.251387241335372, 0.2025376307344949}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.291387241335372, 0.2025376307344949}], 
          Offset[{0, -1.5}, {2.291387241335372, 0.2025376307344949}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.251387241335372, 0.2025376307344949}], 
          Offset[{0, -1.5}, {2.251387241335372, 0.2025376307344949}]}], 
        LineBox[{{2.271387241335372, 0.21470663073449492`}, {
         2.271387241335372, 0.1903686307344949}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.271387241335372, 0.21470663073449492`}], 
          Offset[{-1.5, 0}, {2.271387241335372, 0.21470663073449492`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.271387241335372, 0.1903686307344949}], 
          Offset[{-1.5, 0}, {2.271387241335372, 0.1903686307344949}]}]}, {
        LineBox[{{2.251387241335372, 0.21062993847386843`}, {
         2.211387241335372, 0.21062993847386843`}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.251387241335372, 0.21062993847386843`}], 
          Offset[{0, -1.5}, {2.251387241335372, 0.21062993847386843`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.211387241335372, 0.21062993847386843`}], 
          Offset[{0, -1.5}, {2.211387241335372, 0.21062993847386843`}]}], 
        LineBox[{{2.231387241335372, 0.22285793847386842`}, {
         2.231387241335372, 0.19840193847386844`}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.231387241335372, 0.22285793847386842`}], 
          Offset[{-1.5, 0}, {2.231387241335372, 0.22285793847386842`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.231387241335372, 0.19840193847386844`}], 
          Offset[{-1.5, 0}, {2.231387241335372, 0.19840193847386844`}]}]}, {
        LineBox[{{2.211387241335372, 0.2692120159491867}, {2.171387241335372, 
         0.2692120159491867}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.211387241335372, 0.2692120159491867}], 
          Offset[{0, -1.5}, {2.211387241335372, 0.2692120159491867}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.171387241335372, 0.2692120159491867}], 
          Offset[{0, -1.5}, {2.171387241335372, 0.2692120159491867}]}], 
        LineBox[{{2.191387241335372, 0.2742372159491867}, {2.191387241335372, 
         0.2641868159491867}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.191387241335372, 0.2742372159491867}], 
          Offset[{-1.5, 0}, {2.191387241335372, 0.2742372159491867}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.191387241335372, 0.2641868159491867}], 
          Offset[{-1.5, 0}, {2.191387241335372, 0.2641868159491867}]}]}, {
        LineBox[{{2.171387241335372, 0.2788248764718523}, {2.131387241335372, 
         0.2788248764718523}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.171387241335372, 0.2788248764718523}], 
          Offset[{0, -1.5}, {2.171387241335372, 0.2788248764718523}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.131387241335372, 0.2788248764718523}], 
          Offset[{0, -1.5}, {2.131387241335372, 0.2788248764718523}]}], 
        LineBox[{{2.151387241335372, 0.28609227647185226`}, {
         2.151387241335372, 0.2715574764718523}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.151387241335372, 0.28609227647185226`}], 
          Offset[{-1.5, 0}, {2.151387241335372, 0.28609227647185226`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.151387241335372, 0.2715574764718523}], 
          Offset[{-1.5, 0}, {2.151387241335372, 0.2715574764718523}]}]}, {
        LineBox[{{2.131387241335372, 0.3071145755717337}, {2.091387241335372, 
         0.3071145755717337}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.131387241335372, 0.3071145755717337}], 
          Offset[{0, -1.5}, {2.131387241335372, 0.3071145755717337}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.091387241335372, 0.3071145755717337}], 
          Offset[{0, -1.5}, {2.091387241335372, 0.3071145755717337}]}], 
        LineBox[{{2.111387241335372, 0.3196275755717337}, {2.111387241335372, 
         0.2946015755717337}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.111387241335372, 0.3196275755717337}], 
          Offset[{-1.5, 0}, {2.111387241335372, 0.3196275755717337}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.111387241335372, 0.2946015755717337}], 
          Offset[{-1.5, 0}, {2.111387241335372, 0.2946015755717337}]}]}, {
        LineBox[{{2.091387241335372, 0.311794911212013}, {2.0513872413353718`,
          0.311794911212013}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.091387241335372, 0.311794911212013}], 
          Offset[{0, -1.5}, {2.091387241335372, 0.311794911212013}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0513872413353718`, 0.311794911212013}], 
          Offset[{0, -1.5}, {2.0513872413353718`, 0.311794911212013}]}], 
        LineBox[{{2.0713872413353718`, 0.322662911212013}, {
         2.0713872413353718`, 0.30092691121201304`}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0713872413353718`, 0.322662911212013}], 
          Offset[{-1.5, 0}, {2.0713872413353718`, 0.322662911212013}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0713872413353718`, 0.30092691121201304`}], 
          Offset[{-1.5, 0}, {2.0713872413353718`, 0.30092691121201304`}]}]}, {
        LineBox[{{2.0513872413353718`, 0.324174436067205}, {
         2.0113872413353717`, 0.324174436067205}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0513872413353718`, 0.324174436067205}], 
          Offset[{0, -1.5}, {2.0513872413353718`, 0.324174436067205}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0113872413353717`, 0.324174436067205}], 
          Offset[{0, -1.5}, {2.0113872413353717`, 0.324174436067205}]}], 
        LineBox[{{2.0313872413353717`, 0.33236683606720496`}, {
         2.0313872413353717`, 0.315982036067205}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0313872413353717`, 0.33236683606720496`}], 
          Offset[{-1.5, 0}, {2.0313872413353717`, 0.33236683606720496`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0313872413353717`, 0.315982036067205}], 
          Offset[{-1.5, 0}, {2.0313872413353717`, 0.315982036067205}]}]}, {
        LineBox[{{2.0113872413353717`, 0.3563879030810449}, {
         1.971387241335372, 0.3563879030810449}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0113872413353717`, 0.3563879030810449}], 
          Offset[{0, -1.5}, {2.0113872413353717`, 0.3563879030810449}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.971387241335372, 0.3563879030810449}], 
          Offset[{0, -1.5}, {1.971387241335372, 0.3563879030810449}]}], 
        LineBox[{{1.991387241335372, 0.3646809030810449}, {1.991387241335372, 
         0.3480949030810449}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.991387241335372, 0.3646809030810449}], 
          Offset[{-1.5, 0}, {1.991387241335372, 0.3646809030810449}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.991387241335372, 0.3480949030810449}], 
          Offset[{-1.5, 0}, {1.991387241335372, 0.3480949030810449}]}]}, {
        LineBox[{{1.9713872413353721`, 0.3533838841677119}, {
         1.931387241335372, 0.3533838841677119}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.9713872413353721`, 0.3533838841677119}], 
          Offset[{0, -1.5}, {1.9713872413353721`, 0.3533838841677119}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.931387241335372, 0.3533838841677119}], 
          Offset[{0, -1.5}, {1.931387241335372, 0.3533838841677119}]}], 
        LineBox[{{1.9513872413353721`, 0.3593688841677119}, {
         1.9513872413353721`, 0.34739888416771186`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9513872413353721`, 0.3593688841677119}], 
          Offset[{-1.5, 0}, {1.9513872413353721`, 0.3593688841677119}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9513872413353721`, 0.34739888416771186`}], 
          Offset[{-1.5, 0}, {1.9513872413353721`, 0.34739888416771186`}]}]}, {
        LineBox[{{1.931387241335372, 0.4004023431593607}, {1.891387241335372, 
         0.4004023431593607}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.931387241335372, 0.4004023431593607}], 
          Offset[{0, -1.5}, {1.931387241335372, 0.4004023431593607}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.891387241335372, 0.4004023431593607}], 
          Offset[{0, -1.5}, {1.891387241335372, 0.4004023431593607}]}], 
        LineBox[{{1.911387241335372, 0.4135533431593607}, {1.911387241335372, 
         0.38725134315936066`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.911387241335372, 0.4135533431593607}], 
          Offset[{-1.5, 0}, {1.911387241335372, 0.4135533431593607}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.911387241335372, 0.38725134315936066`}], 
          Offset[{-1.5, 0}, {1.911387241335372, 0.38725134315936066`}]}]}, {
        LineBox[{{1.891387241335372, 0.41485130326595987`}, {
         1.851387241335372, 0.41485130326595987`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.891387241335372, 0.41485130326595987`}], 
          Offset[{0, -1.5}, {1.891387241335372, 0.41485130326595987`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.851387241335372, 0.41485130326595987`}], 
          Offset[{0, -1.5}, {1.851387241335372, 0.41485130326595987`}]}], 
        LineBox[{{1.871387241335372, 0.4275273032659599}, {1.871387241335372, 
         0.40217530326595985`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.871387241335372, 0.4275273032659599}], 
          Offset[{-1.5, 0}, {1.871387241335372, 0.4275273032659599}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.871387241335372, 0.40217530326595985`}], 
          Offset[{-1.5, 0}, {1.871387241335372, 0.40217530326595985`}]}]}, {
        LineBox[{{1.851387241335372, 0.43922465178253317`}, {
         1.811387241335372, 0.43922465178253317`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.851387241335372, 0.43922465178253317`}], 
          Offset[{0, -1.5}, {1.851387241335372, 0.43922465178253317`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.811387241335372, 0.43922465178253317`}], 
          Offset[{0, -1.5}, {1.811387241335372, 0.43922465178253317`}]}], 
        LineBox[{{1.831387241335372, 0.44439945178253315`}, {
         1.831387241335372, 0.4340498517825332}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.831387241335372, 0.44439945178253315`}], 
          Offset[{-1.5, 0}, {1.831387241335372, 0.44439945178253315`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.831387241335372, 0.4340498517825332}], 
          Offset[{-1.5, 0}, {1.831387241335372, 0.4340498517825332}]}]}, {
        LineBox[{{1.811387241335372, 0.48116223927879165`}, {
         1.771387241335372, 0.48116223927879165`}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.811387241335372, 0.48116223927879165`}], 
          Offset[{0, -1.5}, {1.811387241335372, 0.48116223927879165`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.771387241335372, 0.48116223927879165`}], 
          Offset[{0, -1.5}, {1.771387241335372, 0.48116223927879165`}]}], 
        LineBox[{{1.791387241335372, 0.49062163927879165`}, {
         1.791387241335372, 0.47170283927879164`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.791387241335372, 0.49062163927879165`}], 
          Offset[{-1.5, 0}, {1.791387241335372, 0.49062163927879165`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.791387241335372, 0.47170283927879164`}], 
          Offset[{-1.5, 0}, {1.791387241335372, 0.47170283927879164`}]}]}, {
        LineBox[{{1.771387241335372, 0.4907083438256053}, {1.731387241335372, 
         0.4907083438256053}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.771387241335372, 0.4907083438256053}], 
          Offset[{0, -1.5}, {1.771387241335372, 0.4907083438256053}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.731387241335372, 0.4907083438256053}], 
          Offset[{0, -1.5}, {1.731387241335372, 0.4907083438256053}]}], 
        LineBox[{{1.751387241335372, 0.4975096438256053}, {1.751387241335372, 
         0.4839070438256053}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.751387241335372, 0.4975096438256053}], 
          Offset[{-1.5, 0}, {1.751387241335372, 0.4975096438256053}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.751387241335372, 0.4839070438256053}], 
          Offset[{-1.5, 0}, {1.751387241335372, 0.4839070438256053}]}]}, {
        LineBox[{{1.731387241335372, 0.530079534916893}, {1.6913872413353719`,
          0.530079534916893}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.731387241335372, 0.530079534916893}], 
          Offset[{0, -1.5}, {1.731387241335372, 0.530079534916893}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6913872413353719`, 0.530079534916893}], 
          Offset[{0, -1.5}, {1.6913872413353719`, 0.530079534916893}]}], 
        LineBox[{{1.711387241335372, 0.5377301349168929}, {1.711387241335372, 
         0.522428934916893}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.711387241335372, 0.5377301349168929}], 
          Offset[{-1.5, 0}, {1.711387241335372, 0.5377301349168929}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.711387241335372, 0.522428934916893}], 
          Offset[{-1.5, 0}, {1.711387241335372, 0.522428934916893}]}]}, {
        LineBox[{{1.6913872413353719`, 0.5410571842791962}, {
         1.6513872413353718`, 0.5410571842791962}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6913872413353719`, 0.5410571842791962}], 
          Offset[{0, -1.5}, {1.6913872413353719`, 0.5410571842791962}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6513872413353718`, 0.5410571842791962}], 
          Offset[{0, -1.5}, {1.6513872413353718`, 0.5410571842791962}]}], 
        LineBox[{{1.6713872413353719`, 0.5491379842791962}, {
         1.6713872413353719`, 0.5329763842791962}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6713872413353719`, 0.5491379842791962}], 
          Offset[{-1.5, 0}, {1.6713872413353719`, 0.5491379842791962}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6713872413353719`, 0.5329763842791962}], 
          Offset[{-1.5, 0}, {1.6713872413353719`, 0.5329763842791962}]}]}, {
        LineBox[{{1.6513872413353718`, 0.5678189132651354}, {
         1.6113872413353718`, 0.5678189132651354}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6513872413353718`, 0.5678189132651354}], 
          Offset[{0, -1.5}, {1.6513872413353718`, 0.5678189132651354}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6113872413353718`, 0.5678189132651354}], 
          Offset[{0, -1.5}, {1.6113872413353718`, 0.5678189132651354}]}], 
        LineBox[{{1.6313872413353718`, 0.5810369132651354}, {
         1.6313872413353718`, 0.5546009132651355}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6313872413353718`, 0.5810369132651354}], 
          Offset[{-1.5, 0}, {1.6313872413353718`, 0.5810369132651354}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6313872413353718`, 0.5546009132651355}], 
          Offset[{-1.5, 0}, {1.6313872413353718`, 0.5546009132651355}]}]}, {
        LineBox[{{1.611387241335372, 0.5546754033529724}, {1.571387241335372, 
         0.5546754033529724}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.611387241335372, 0.5546754033529724}], 
          Offset[{0, -1.5}, {1.611387241335372, 0.5546754033529724}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.571387241335372, 0.5546754033529724}], 
          Offset[{0, -1.5}, {1.571387241335372, 0.5546754033529724}]}], 
        LineBox[{{1.591387241335372, 0.5626222033529724}, {1.591387241335372, 
         0.5467286033529724}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.591387241335372, 0.5626222033529724}], 
          Offset[{-1.5, 0}, {1.591387241335372, 0.5626222033529724}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.591387241335372, 0.5467286033529724}], 
          Offset[{-1.5, 0}, {1.591387241335372, 0.5467286033529724}]}]}, {
        LineBox[{{1.571387241335372, 0.6061739300573449}, {1.531387241335372, 
         0.6061739300573449}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.571387241335372, 0.6061739300573449}], 
          Offset[{0, -1.5}, {1.571387241335372, 0.6061739300573449}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.531387241335372, 0.6061739300573449}], 
          Offset[{0, -1.5}, {1.531387241335372, 0.6061739300573449}]}], 
        LineBox[{{1.551387241335372, 0.6160031300573449}, {1.551387241335372, 
         0.5963447300573449}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.551387241335372, 0.6160031300573449}], 
          Offset[{-1.5, 0}, {1.551387241335372, 0.6160031300573449}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.551387241335372, 0.5963447300573449}], 
          Offset[{-1.5, 0}, {1.551387241335372, 0.5963447300573449}]}]}, {
        LineBox[{{1.531387241335372, 0.631548618211696}, {1.491387241335372, 
         0.631548618211696}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.531387241335372, 0.631548618211696}], 
          Offset[{0, -1.5}, {1.531387241335372, 0.631548618211696}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.491387241335372, 0.631548618211696}], 
          Offset[{0, -1.5}, {1.491387241335372, 0.631548618211696}]}], 
        LineBox[{{1.511387241335372, 0.6405647182116959}, {1.511387241335372, 
         0.622532518211696}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.511387241335372, 0.6405647182116959}], 
          Offset[{-1.5, 0}, {1.511387241335372, 0.6405647182116959}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.511387241335372, 0.622532518211696}], 
          Offset[{-1.5, 0}, {1.511387241335372, 0.622532518211696}]}]}, {
        LineBox[{{1.4913872413353721`, 0.644328678921999}, {
         1.4513872413353721`, 0.644328678921999}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4913872413353721`, 0.644328678921999}], 
          Offset[{0, -1.5}, {1.4913872413353721`, 0.644328678921999}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4513872413353721`, 0.644328678921999}], 
          Offset[{0, -1.5}, {1.4513872413353721`, 0.644328678921999}]}], 
        LineBox[{{1.4713872413353721`, 0.650158078921999}, {
         1.4713872413353721`, 0.638499278921999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4713872413353721`, 0.650158078921999}], 
          Offset[{-1.5, 0}, {1.4713872413353721`, 0.650158078921999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4713872413353721`, 0.638499278921999}], 
          Offset[{-1.5, 0}, {1.4713872413353721`, 0.638499278921999}]}]}, {
        LineBox[{{1.4513872413353721`, 0.6492760384656856}, {
         1.411387241335372, 0.6492760384656856}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4513872413353721`, 0.6492760384656856}], 
          Offset[{0, -1.5}, {1.4513872413353721`, 0.6492760384656856}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.411387241335372, 0.6492760384656856}], 
          Offset[{0, -1.5}, {1.411387241335372, 0.6492760384656856}]}], 
        LineBox[{{1.431387241335372, 0.6593340384656856}, {1.431387241335372, 
         0.6392180384656856}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.431387241335372, 0.6593340384656856}], 
          Offset[{-1.5, 0}, {1.431387241335372, 0.6593340384656856}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.431387241335372, 0.6392180384656856}], 
          Offset[{-1.5, 0}, {1.431387241335372, 0.6392180384656856}]}]}, {
        LineBox[{{1.411387241335372, 0.6750290104831971}, {1.371387241335372, 
         0.6750290104831971}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.411387241335372, 0.6750290104831971}], 
          Offset[{0, -1.5}, {1.411387241335372, 0.6750290104831971}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.371387241335372, 0.6750290104831971}], 
          Offset[{0, -1.5}, {1.371387241335372, 0.6750290104831971}]}], 
        LineBox[{{1.391387241335372, 0.6844527104831971}, {1.391387241335372, 
         0.665605310483197}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.391387241335372, 0.6844527104831971}], 
          Offset[{-1.5, 0}, {1.391387241335372, 0.6844527104831971}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.391387241335372, 0.665605310483197}], 
          Offset[{-1.5, 0}, {1.391387241335372, 0.665605310483197}]}]}, {
        LineBox[{{1.371387241335372, 0.6796500074782746}, {1.331387241335372, 
         0.6796500074782746}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.371387241335372, 0.6796500074782746}], 
          Offset[{0, -1.5}, {1.371387241335372, 0.6796500074782746}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.331387241335372, 0.6796500074782746}], 
          Offset[{0, -1.5}, {1.331387241335372, 0.6796500074782746}]}], 
        LineBox[{{1.351387241335372, 0.6907310074782747}, {1.351387241335372, 
         0.6685690074782746}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.351387241335372, 0.6907310074782747}], 
          Offset[{-1.5, 0}, {1.351387241335372, 0.6907310074782747}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.351387241335372, 0.6685690074782746}], 
          Offset[{-1.5, 0}, {1.351387241335372, 0.6685690074782746}]}]}, {
        LineBox[{{1.331387241335372, 0.6824611757947023}, {1.291387241335372, 
         0.6824611757947023}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.331387241335372, 0.6824611757947023}], 
          Offset[{0, -1.5}, {1.331387241335372, 0.6824611757947023}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.291387241335372, 0.6824611757947023}], 
          Offset[{0, -1.5}, {1.291387241335372, 0.6824611757947023}]}], 
        LineBox[{{1.311387241335372, 0.6917042757947023}, {1.311387241335372, 
         0.6732180757947024}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.311387241335372, 0.6917042757947023}], 
          Offset[{-1.5, 0}, {1.311387241335372, 0.6917042757947023}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.311387241335372, 0.6732180757947024}], 
          Offset[{-1.5, 0}, {1.311387241335372, 0.6732180757947024}]}]}, {
        LineBox[{{1.291387241335372, 0.7169220939955543}, {1.251387241335372, 
         0.7169220939955543}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.291387241335372, 0.7169220939955543}], 
          Offset[{0, -1.5}, {1.291387241335372, 0.7169220939955543}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.251387241335372, 0.7169220939955543}], 
          Offset[{0, -1.5}, {1.251387241335372, 0.7169220939955543}]}], 
        LineBox[{{1.271387241335372, 0.7301020939955543}, {1.271387241335372, 
         0.7037420939955543}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.271387241335372, 0.7301020939955543}], 
          Offset[{-1.5, 0}, {1.271387241335372, 0.7301020939955543}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.271387241335372, 0.7037420939955543}], 
          Offset[{-1.5, 0}, {1.271387241335372, 0.7037420939955543}]}]}, {
        LineBox[{{1.251387241335372, 0.7268761517281292}, {1.211387241335372, 
         0.7268761517281292}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.251387241335372, 0.7268761517281292}], 
          Offset[{0, -1.5}, {1.251387241335372, 0.7268761517281292}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.211387241335372, 0.7268761517281292}], 
          Offset[{0, -1.5}, {1.211387241335372, 0.7268761517281292}]}], 
        LineBox[{{1.231387241335372, 0.7359511517281292}, {1.231387241335372, 
         0.7178011517281293}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.231387241335372, 0.7359511517281292}], 
          Offset[{-1.5, 0}, {1.231387241335372, 0.7359511517281292}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.231387241335372, 0.7178011517281293}], 
          Offset[{-1.5, 0}, {1.231387241335372, 0.7178011517281293}]}]}, {
        LineBox[{{1.211387241335372, 0.7303474624724251}, {
         1.1713872413353719`, 0.7303474624724251}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.211387241335372, 0.7303474624724251}], 
          Offset[{0, -1.5}, {1.211387241335372, 0.7303474624724251}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.1713872413353719`, 0.7303474624724251}], 
          Offset[{0, -1.5}, {1.1713872413353719`, 0.7303474624724251}]}], 
        LineBox[{{1.1913872413353719`, 0.7402220624724251}, {
         1.1913872413353719`, 0.7204728624724251}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.1913872413353719`, 0.7402220624724251}], 
          Offset[{-1.5, 0}, {1.1913872413353719`, 0.7402220624724251}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.1913872413353719`, 0.7204728624724251}], 
          Offset[{-1.5, 0}, {1.1913872413353719`, 0.7204728624724251}]}]}, {
        LineBox[{{1.171387241335372, 0.7406204654229589}, {1.131387241335372, 
         0.7406204654229589}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.171387241335372, 0.7406204654229589}], 
          Offset[{0, -1.5}, {1.171387241335372, 0.7406204654229589}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.131387241335372, 0.7406204654229589}], 
          Offset[{0, -1.5}, {1.131387241335372, 0.7406204654229589}]}], 
        LineBox[{{1.151387241335372, 0.7509224654229589}, {1.151387241335372, 
         0.7303184654229589}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.151387241335372, 0.7509224654229589}], 
          Offset[{-1.5, 0}, {1.151387241335372, 0.7509224654229589}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.151387241335372, 0.7303184654229589}], 
          Offset[{-1.5, 0}, {1.151387241335372, 0.7303184654229589}]}]}, {
        LineBox[{{1.131387241335372, 0.7332847254099063}, {1.091387241335372, 
         0.7332847254099063}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.131387241335372, 0.7332847254099063}], 
          Offset[{0, -1.5}, {1.131387241335372, 0.7332847254099063}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.091387241335372, 0.7332847254099063}], 
          Offset[{0, -1.5}, {1.091387241335372, 0.7332847254099063}]}], 
        LineBox[{{1.111387241335372, 0.7436177254099063}, {1.111387241335372, 
         0.7229517254099063}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.111387241335372, 0.7436177254099063}], 
          Offset[{-1.5, 0}, {1.111387241335372, 0.7436177254099063}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.111387241335372, 0.7229517254099063}], 
          Offset[{-1.5, 0}, {1.111387241335372, 0.7229517254099063}]}]}, {
        LineBox[{{1.091387241335372, 0.7391666686155187}, {1.051387241335372, 
         0.7391666686155187}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.091387241335372, 0.7391666686155187}], 
          Offset[{0, -1.5}, {1.091387241335372, 0.7391666686155187}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.051387241335372, 0.7391666686155187}], 
          Offset[{0, -1.5}, {1.051387241335372, 0.7391666686155187}]}], 
        LineBox[{{1.071387241335372, 0.7519216686155187}, {1.071387241335372, 
         0.7264116686155188}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.071387241335372, 0.7519216686155187}], 
          Offset[{-1.5, 0}, {1.071387241335372, 0.7519216686155187}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.071387241335372, 0.7264116686155188}], 
          Offset[{-1.5, 0}, {1.071387241335372, 0.7264116686155188}]}]}, {
        LineBox[{{1.051387241335372, 0.7160839356320811}, {1.011387241335372, 
         0.7160839356320811}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.051387241335372, 0.7160839356320811}], 
          Offset[{0, -1.5}, {1.051387241335372, 0.7160839356320811}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.011387241335372, 0.7160839356320811}], 
          Offset[{0, -1.5}, {1.011387241335372, 0.7160839356320811}]}], 
        LineBox[{{1.031387241335372, 0.7239963356320811}, {1.031387241335372, 
         0.708171535632081}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.031387241335372, 0.7239963356320811}], 
          Offset[{-1.5, 0}, {1.031387241335372, 0.7239963356320811}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.031387241335372, 0.708171535632081}], 
          Offset[{-1.5, 0}, {1.031387241335372, 0.708171535632081}]}]}, {
        LineBox[{{1.011387241335372, 0.7349684594675028}, {0.9713872413353719,
          0.7349684594675028}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.011387241335372, 0.7349684594675028}], 
          Offset[{0, -1.5}, {1.011387241335372, 0.7349684594675028}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9713872413353719, 0.7349684594675028}], 
          Offset[{0, -1.5}, {0.9713872413353719, 0.7349684594675028}]}], 
        LineBox[{{0.9913872413353719, 0.7451204594675028}, {
         0.9913872413353719, 0.7248164594675027}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9913872413353719, 0.7451204594675028}], 
          Offset[{-1.5, 0}, {0.9913872413353719, 0.7451204594675028}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9913872413353719, 0.7248164594675027}], 
          Offset[{-1.5, 0}, {0.9913872413353719, 0.7248164594675027}]}]}, {
        LineBox[{{0.9713872413353719, 0.7309111796018407}, {
         0.9313872413353719, 0.7309111796018407}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9713872413353719, 0.7309111796018407}], 
          Offset[{0, -1.5}, {0.9713872413353719, 0.7309111796018407}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9313872413353719, 0.7309111796018407}], 
          Offset[{0, -1.5}, {0.9313872413353719, 0.7309111796018407}]}], 
        LineBox[{{0.9513872413353719, 0.7435861796018407}, {
         0.9513872413353719, 0.7182361796018407}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9513872413353719, 0.7435861796018407}], 
          Offset[{-1.5, 0}, {0.9513872413353719, 0.7435861796018407}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9513872413353719, 0.7182361796018407}], 
          Offset[{-1.5, 0}, {0.9513872413353719, 0.7182361796018407}]}]}, {
        LineBox[{{0.9313872413353721, 0.710906638838238}, {0.8913872413353721,
          0.710906638838238}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9313872413353721, 0.710906638838238}], 
          Offset[{0, -1.5}, {0.9313872413353721, 0.710906638838238}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8913872413353721, 0.710906638838238}], 
          Offset[{0, -1.5}, {0.8913872413353721, 0.710906638838238}]}], 
        LineBox[{{0.9113872413353721, 0.724072638838238}, {0.9113872413353721,
          0.697740638838238}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9113872413353721, 0.724072638838238}], 
          Offset[{-1.5, 0}, {0.9113872413353721, 0.724072638838238}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9113872413353721, 0.697740638838238}], 
          Offset[{-1.5, 0}, {0.9113872413353721, 0.697740638838238}]}]}, {
        LineBox[{{0.8913872413353721, 0.7417330650204896}, {0.851387241335372,
          0.7417330650204896}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8913872413353721, 0.7417330650204896}], 
          Offset[{0, -1.5}, {0.8913872413353721, 0.7417330650204896}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.851387241335372, 0.7417330650204896}], 
          Offset[{0, -1.5}, {0.851387241335372, 0.7417330650204896}]}], 
        LineBox[{{0.871387241335372, 0.7565590650204896}, {0.871387241335372, 
         0.7269070650204896}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.871387241335372, 0.7565590650204896}], 
          Offset[{-1.5, 0}, {0.871387241335372, 0.7565590650204896}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.871387241335372, 0.7269070650204896}], 
          Offset[{-1.5, 0}, {0.871387241335372, 0.7269070650204896}]}]}, {
        LineBox[{{0.851387241335372, 0.7360068857585315}, {0.811387241335372, 
         0.7360068857585315}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.851387241335372, 0.7360068857585315}], 
          Offset[{0, -1.5}, {0.851387241335372, 0.7360068857585315}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.811387241335372, 0.7360068857585315}], 
          Offset[{0, -1.5}, {0.811387241335372, 0.7360068857585315}]}], 
        LineBox[{{0.831387241335372, 0.7428263857585314}, {0.831387241335372, 
         0.7291873857585315}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.831387241335372, 0.7428263857585314}], 
          Offset[{-1.5, 0}, {0.831387241335372, 0.7428263857585314}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.831387241335372, 0.7291873857585315}], 
          Offset[{-1.5, 0}, {0.831387241335372, 0.7291873857585315}]}]}, {
        LineBox[{{0.811387241335372, 0.7328471029015442}, {0.771387241335372, 
         0.7328471029015442}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.811387241335372, 0.7328471029015442}], 
          Offset[{0, -1.5}, {0.811387241335372, 0.7328471029015442}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.771387241335372, 0.7328471029015442}], 
          Offset[{0, -1.5}, {0.771387241335372, 0.7328471029015442}]}], 
        LineBox[{{0.791387241335372, 0.7420212029015442}, {0.791387241335372, 
         0.7236730029015442}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.791387241335372, 0.7420212029015442}], 
          Offset[{-1.5, 0}, {0.791387241335372, 0.7420212029015442}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.791387241335372, 0.7236730029015442}], 
          Offset[{-1.5, 0}, {0.791387241335372, 0.7236730029015442}]}]}, {
        LineBox[{{0.771387241335372, 0.7248289684686727}, {0.7313872413353719,
          0.7248289684686727}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.771387241335372, 0.7248289684686727}], 
          Offset[{0, -1.5}, {0.771387241335372, 0.7248289684686727}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7313872413353719, 0.7248289684686727}], 
          Offset[{0, -1.5}, {0.7313872413353719, 0.7248289684686727}]}], 
        LineBox[{{0.7513872413353719, 0.7355349684686727}, {
         0.7513872413353719, 0.7141229684686727}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7513872413353719, 0.7355349684686727}], 
          Offset[{-1.5, 0}, {0.7513872413353719, 0.7355349684686727}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7513872413353719, 0.7141229684686727}], 
          Offset[{-1.5, 0}, {0.7513872413353719, 0.7141229684686727}]}]}, {
        LineBox[{{0.7313872413353719, 0.7118338051695138}, {
         0.6913872413353719, 0.7118338051695138}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7313872413353719, 0.7118338051695138}], 
          Offset[{0, -1.5}, {0.7313872413353719, 0.7118338051695138}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6913872413353719, 0.7118338051695138}], 
          Offset[{0, -1.5}, {0.6913872413353719, 0.7118338051695138}]}], 
        LineBox[{{0.7113872413353719, 0.7215722051695138}, {
         0.7113872413353719, 0.7020954051695137}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7113872413353719, 0.7215722051695138}], 
          Offset[{-1.5, 0}, {0.7113872413353719, 0.7215722051695138}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7113872413353719, 0.7020954051695137}], 
          Offset[{-1.5, 0}, {0.7113872413353719, 0.7020954051695137}]}]}, {
        LineBox[{{0.6913872413353721, 0.6835441060696322}, {
         0.6513872413353721, 0.6835441060696322}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6913872413353721, 0.6835441060696322}], 
          Offset[{0, -1.5}, {0.6913872413353721, 0.6835441060696322}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6513872413353721, 0.6835441060696322}], 
          Offset[{0, -1.5}, {0.6513872413353721, 0.6835441060696322}]}], 
        LineBox[{{0.6713872413353721, 0.6921984060696322}, {
         0.6713872413353721, 0.6748898060696322}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6713872413353721, 0.6921984060696322}], 
          Offset[{-1.5, 0}, {0.6713872413353721, 0.6921984060696322}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6713872413353721, 0.6748898060696322}], 
          Offset[{-1.5, 0}, {0.6713872413353721, 0.6748898060696322}]}]}, {
        LineBox[{{0.6513872413353721, 0.6834699327631302}, {0.611387241335372,
          0.6834699327631302}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6513872413353721, 0.6834699327631302}], 
          Offset[{0, -1.5}, {0.6513872413353721, 0.6834699327631302}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.611387241335372, 0.6834699327631302}], 
          Offset[{0, -1.5}, {0.611387241335372, 0.6834699327631302}]}], 
        LineBox[{{0.631387241335372, 0.6914566327631302}, {0.631387241335372, 
         0.6754832327631302}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.631387241335372, 0.6914566327631302}], 
          Offset[{-1.5, 0}, {0.631387241335372, 0.6914566327631302}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.631387241335372, 0.6754832327631302}], 
          Offset[{-1.5, 0}, {0.631387241335372, 0.6754832327631302}]}]}, {
        LineBox[{{0.611387241335372, 0.6771132803959046}, {0.571387241335372, 
         0.6771132803959046}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.611387241335372, 0.6771132803959046}], 
          Offset[{0, -1.5}, {0.611387241335372, 0.6771132803959046}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.571387241335372, 0.6771132803959046}], 
          Offset[{0, -1.5}, {0.571387241335372, 0.6771132803959046}]}], 
        LineBox[{{0.591387241335372, 0.6831971803959046}, {0.591387241335372, 
         0.6710293803959045}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.591387241335372, 0.6831971803959046}], 
          Offset[{-1.5, 0}, {0.591387241335372, 0.6831971803959046}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.591387241335372, 0.6710293803959045}], 
          Offset[{-1.5, 0}, {0.591387241335372, 0.6710293803959045}]}]}, {
        LineBox[{{0.571387241335372, 0.6495727316916938}, {0.531387241335372, 
         0.6495727316916938}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.571387241335372, 0.6495727316916938}], 
          Offset[{0, -1.5}, {0.571387241335372, 0.6495727316916938}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.531387241335372, 0.6495727316916938}], 
          Offset[{0, -1.5}, {0.531387241335372, 0.6495727316916938}]}], 
        LineBox[{{0.551387241335372, 0.6559760316916938}, {0.551387241335372, 
         0.6431694316916938}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.551387241335372, 0.6559760316916938}], 
          Offset[{-1.5, 0}, {0.551387241335372, 0.6559760316916938}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.551387241335372, 0.6431694316916938}], 
          Offset[{-1.5, 0}, {0.551387241335372, 0.6431694316916938}]}]}, {
        LineBox[{{0.531387241335372, 0.6055137876294767}, {0.4913872413353719,
          0.6055137876294767}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.531387241335372, 0.6055137876294767}], 
          Offset[{0, -1.5}, {0.531387241335372, 0.6055137876294767}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4913872413353719, 0.6055137876294767}], 
          Offset[{0, -1.5}, {0.4913872413353719, 0.6055137876294767}]}], 
        LineBox[{{0.511387241335372, 0.6194637876294767}, {0.511387241335372, 
         0.5915637876294767}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.511387241335372, 0.6194637876294767}], 
          Offset[{-1.5, 0}, {0.511387241335372, 0.6194637876294767}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.511387241335372, 0.5915637876294767}], 
          Offset[{-1.5, 0}, {0.511387241335372, 0.5915637876294767}]}]}, {
        LineBox[{{0.4913872413353719, 0.6091779489706779}, {
         0.4513872413353719, 0.6091779489706779}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4913872413353719, 0.6091779489706779}], 
          Offset[{0, -1.5}, {0.4913872413353719, 0.6091779489706779}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4513872413353719, 0.6091779489706779}], 
          Offset[{0, -1.5}, {0.4513872413353719, 0.6091779489706779}]}], 
        LineBox[{{0.4713872413353719, 0.6190611489706779}, {
         0.4713872413353719, 0.5992947489706779}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4713872413353719, 0.6190611489706779}], 
          Offset[{-1.5, 0}, {0.4713872413353719, 0.6190611489706779}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4713872413353719, 0.5992947489706779}], 
          Offset[{-1.5, 0}, {0.4713872413353719, 0.5992947489706779}]}]}, {
        LineBox[{{0.4513872413353721, 0.5845746632039484}, {
         0.4113872413353721, 0.5845746632039484}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4513872413353721, 0.5845746632039484}], 
          Offset[{0, -1.5}, {0.4513872413353721, 0.5845746632039484}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4113872413353721, 0.5845746632039484}], 
          Offset[{0, -1.5}, {0.4113872413353721, 0.5845746632039484}]}], 
        LineBox[{{0.4313872413353721, 0.5928786632039483}, {
         0.4313872413353721, 0.5762706632039484}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4313872413353721, 0.5928786632039483}], 
          Offset[{-1.5, 0}, {0.4313872413353721, 0.5928786632039483}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4313872413353721, 0.5762706632039484}], 
          Offset[{-1.5, 0}, {0.4313872413353721, 0.5762706632039484}]}]}, {
        LineBox[{{0.4113872413353721, 0.5699847738149952}, {
         0.37138724133537204`, 0.5699847738149952}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4113872413353721, 0.5699847738149952}], 
          Offset[{0, -1.5}, {0.4113872413353721, 0.5699847738149952}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.37138724133537204`, 0.5699847738149952}], 
          Offset[{0, -1.5}, {0.37138724133537204`, 0.5699847738149952}]}], 
        LineBox[{{0.39138724133537206`, 0.5801197738149952}, {
         0.39138724133537206`, 0.5598497738149952}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.39138724133537206`, 0.5801197738149952}], 
          Offset[{-1.5, 0}, {0.39138724133537206`, 0.5801197738149952}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.39138724133537206`, 0.5598497738149952}], 
          Offset[{-1.5, 0}, {0.39138724133537206`, 0.5598497738149952}]}]}, {
        LineBox[{{0.37138724133537204`, 0.565015162279358}, {
         0.331387241335372, 0.565015162279358}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.37138724133537204`, 0.565015162279358}], 
          Offset[{0, -1.5}, {0.37138724133537204`, 0.565015162279358}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.331387241335372, 0.565015162279358}], 
          Offset[{0, -1.5}, {0.331387241335372, 0.565015162279358}]}], 
        LineBox[{{0.351387241335372, 0.573596762279358}, {0.351387241335372, 
         0.556433562279358}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.351387241335372, 0.573596762279358}], 
          Offset[{-1.5, 0}, {0.351387241335372, 0.573596762279358}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.351387241335372, 0.556433562279358}], 
          Offset[{-1.5, 0}, {0.351387241335372, 0.556433562279358}]}]}, {
        LineBox[{{0.331387241335372, 0.5587252658879842}, {
         0.29138724133537197`, 0.5587252658879842}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.331387241335372, 0.5587252658879842}], 
          Offset[{0, -1.5}, {0.331387241335372, 0.5587252658879842}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.29138724133537197`, 0.5587252658879842}], 
          Offset[{0, -1.5}, {0.29138724133537197`, 0.5587252658879842}]}], 
        LineBox[{{0.311387241335372, 0.5649969658879842}, {0.311387241335372, 
         0.5524535658879842}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.311387241335372, 0.5649969658879842}], 
          Offset[{-1.5, 0}, {0.311387241335372, 0.5649969658879842}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.311387241335372, 0.5524535658879842}], 
          Offset[{-1.5, 0}, {0.311387241335372, 0.5524535658879842}]}]}, {
        LineBox[{{0.29138724133537197`, 0.5263337829385395}, {
         0.25138724133537194`, 0.5263337829385395}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.29138724133537197`, 0.5263337829385395}], 
          Offset[{0, -1.5}, {0.29138724133537197`, 0.5263337829385395}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.25138724133537194`, 0.5263337829385395}], 
          Offset[{0, -1.5}, {0.25138724133537194`, 0.5263337829385395}]}], 
        LineBox[{{0.27138724133537195`, 0.5341528829385395}, {
         0.27138724133537195`, 0.5185146829385395}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.27138724133537195`, 0.5341528829385395}], 
          Offset[{-1.5, 0}, {0.27138724133537195`, 0.5341528829385395}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.27138724133537195`, 0.5185146829385395}], 
          Offset[{-1.5, 0}, {0.27138724133537195`, 0.5185146829385395}]}]}, {
        LineBox[{{0.25138724133537194`, 0.48978117749432976`}, {
         0.21138724133537193`, 0.48978117749432976`}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.25138724133537194`, 0.48978117749432976`}], 
          Offset[{0, -1.5}, {0.25138724133537194`, 0.48978117749432976`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.21138724133537193`, 0.48978117749432976`}], 
          Offset[{0, -1.5}, {0.21138724133537193`, 0.48978117749432976`}]}], 
        LineBox[{{0.23138724133537192`, 0.4964921774943298}, {
         0.23138724133537192`, 0.48307017749432973`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.23138724133537192`, 0.4964921774943298}], 
          Offset[{-1.5, 0}, {0.23138724133537192`, 0.4964921774943298}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.23138724133537192`, 0.48307017749432973`}], 
          Offset[{-1.5, 0}, {0.23138724133537192`, 
           0.48307017749432973`}]}]}, {
        LineBox[{{0.21138724133537187`, 0.47171256003043055`}, {
         0.1713872413353719, 0.47171256003043055`}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.21138724133537187`, 0.47171256003043055`}], 
          Offset[{0, -1.5}, {0.21138724133537187`, 0.47171256003043055`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1713872413353719, 0.47171256003043055`}], 
          Offset[{0, -1.5}, {0.1713872413353719, 0.47171256003043055`}]}], 
        LineBox[{{0.19138724133537188`, 0.47738666003043057`}, {
         0.19138724133537188`, 0.46603846003043053`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.19138724133537188`, 0.47738666003043057`}], 
          Offset[{-1.5, 0}, {0.19138724133537188`, 0.47738666003043057`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.19138724133537188`, 0.46603846003043053`}], 
          Offset[{-1.5, 0}, {0.19138724133537188`, 
           0.46603846003043053`}]}]}, {
        LineBox[{{0.17138724133537184`, 0.4613060451281931}, {
         0.13138724133537186`, 0.4613060451281931}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.17138724133537184`, 0.4613060451281931}], 
          Offset[{0, -1.5}, {0.17138724133537184`, 0.4613060451281931}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.13138724133537186`, 0.4613060451281931}], 
          Offset[{0, -1.5}, {0.13138724133537186`, 0.4613060451281931}]}], 
        LineBox[{{0.15138724133537185`, 0.47134504512819314`}, {
         0.15138724133537185`, 0.4512670451281931}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.15138724133537185`, 0.47134504512819314`}], 
          Offset[{-1.5, 0}, {0.15138724133537185`, 0.47134504512819314`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.15138724133537185`, 0.4512670451281931}], 
          Offset[{-1.5, 0}, {0.15138724133537185`, 0.4512670451281931}]}]}, {
        LineBox[{{0.1313872413353718, 0.4293892713403614}, {
         0.09138724133537181, 0.4293892713403614}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1313872413353718, 0.4293892713403614}], 
          Offset[{0, -1.5}, {0.1313872413353718, 0.4293892713403614}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.09138724133537181, 0.4293892713403614}], 
          Offset[{0, -1.5}, {0.09138724133537181, 0.4293892713403614}]}], 
        LineBox[{{0.11138724133537181`, 0.4369656713403614}, {
         0.11138724133537181`, 0.42181287134036144`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.11138724133537181`, 0.4369656713403614}], 
          Offset[{-1.5, 0}, {0.11138724133537181`, 0.4369656713403614}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.11138724133537181`, 0.42181287134036144`}], 
          Offset[{-1.5, 0}, {0.11138724133537181`, 
           0.42181287134036144`}]}]}, {
        LineBox[{{0.09138724133537178, 0.3708665325102448}, {
         0.05138724133537177, 0.3708665325102448}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.09138724133537178, 0.3708665325102448}], 
          Offset[{0, -1.5}, {0.09138724133537178, 0.3708665325102448}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.05138724133537177, 0.3708665325102448}], 
          Offset[{0, -1.5}, {0.05138724133537177, 0.3708665325102448}]}], 
        LineBox[{{0.07138724133537178, 0.38333953251024483`}, {
         0.07138724133537178, 0.3583935325102448}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.07138724133537178, 0.38333953251024483`}], 
          Offset[{-1.5, 0}, {0.07138724133537178, 0.38333953251024483`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.07138724133537178, 0.3583935325102448}], 
          Offset[{-1.5, 0}, {0.07138724133537178, 0.3583935325102448}]}]}, {
        LineBox[{{0.05138724133537219, 0.3730472277214051}, {
         0.011387241335372184`, 0.3730472277214051}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.05138724133537219, 0.3730472277214051}], 
          Offset[{0, -1.5}, {0.05138724133537219, 0.3730472277214051}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.011387241335372184`, 0.3730472277214051}], 
          Offset[{0, -1.5}, {0.011387241335372184`, 0.3730472277214051}]}], 
        LineBox[{{0.031387241335372185`, 0.3788064277214051}, {
         0.031387241335372185`, 0.36728802772140506`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.031387241335372185`, 0.3788064277214051}], 
          Offset[{-1.5, 0}, {0.031387241335372185`, 0.3788064277214051}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.031387241335372185`, 0.36728802772140506`}], 
          Offset[{-1.5, 0}, {0.031387241335372185`, 
           0.36728802772140506`}]}]}, {
        LineBox[{{0.01138724133537215, 
         0.3759696559975858}, {-0.02861275866462785, 0.3759696559975858}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.01138724133537215, 0.3759696559975858}], 
          Offset[{0, -1.5}, {0.01138724133537215, 0.3759696559975858}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.02861275866462785, 0.3759696559975858}], 
          Offset[{0, -1.5}, {-0.02861275866462785, 0.3759696559975858}]}], 
        LineBox[{{-0.008612758664627851, 
         0.3820382559975858}, {-0.008612758664627851, 0.3699010559975858}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.008612758664627851, 0.3820382559975858}], 
          Offset[{-1.5, 0}, {-0.008612758664627851, 0.3820382559975858}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.008612758664627851, 0.3699010559975858}], 
          Offset[{-1.5, 0}, {-0.008612758664627851, 0.3699010559975858}]}]}, {
        LineBox[{{-0.028612758664627886`, 
         0.35302043496585184`}, {-0.06861275866462789, 
         0.35302043496585184`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.028612758664627886`, 0.35302043496585184`}], 
          Offset[{0, -1.5}, {-0.028612758664627886`, 0.35302043496585184`}]}],
         LineBox[{
         Offset[{0, 1.5}, {-0.06861275866462789, 0.35302043496585184`}], 
          Offset[{0, -1.5}, {-0.06861275866462789, 0.35302043496585184`}]}], 
        LineBox[{{-0.048612758664627886`, 
         0.35963693496585186`}, {-0.048612758664627886`, 
         0.3464039349658518}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.048612758664627886`, 0.35963693496585186`}], 
          Offset[{-1.5, 0}, {-0.048612758664627886`, 0.35963693496585186`}]}],
         LineBox[{
         Offset[{1.5, 0}, {-0.048612758664627886`, 0.3464039349658518}], 
          Offset[{-1.5, 0}, {-0.048612758664627886`, 
           0.3464039349658518}]}]}, {
        LineBox[{{-0.06861275866462792, 
         0.3344845256709898}, {-0.10861275866462793`, 0.3344845256709898}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.06861275866462792, 0.3344845256709898}], 
          Offset[{0, -1.5}, {-0.06861275866462792, 0.3344845256709898}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.10861275866462793`, 0.3344845256709898}], 
          Offset[{0, -1.5}, {-0.10861275866462793`, 0.3344845256709898}]}], 
        LineBox[{{-0.08861275866462792, 
         0.3437973256709898}, {-0.08861275866462792, 0.3251717256709898}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.08861275866462792, 0.3437973256709898}], 
          Offset[{-1.5, 0}, {-0.08861275866462792, 0.3437973256709898}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.08861275866462792, 0.3251717256709898}], 
          Offset[{-1.5, 0}, {-0.08861275866462792, 0.3251717256709898}]}]}, {
        LineBox[{{-0.10861275866462795`, 
         0.322690969937164}, {-0.14861275866462795`, 0.322690969937164}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.10861275866462795`, 0.322690969937164}], 
          Offset[{0, -1.5}, {-0.10861275866462795`, 0.322690969937164}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.14861275866462795`, 0.322690969937164}], 
          Offset[{0, -1.5}, {-0.14861275866462795`, 0.322690969937164}]}], 
        LineBox[{{-0.12861275866462796`, 
         0.328567269937164}, {-0.12861275866462796`, 0.316814669937164}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.12861275866462796`, 0.328567269937164}], 
          Offset[{-1.5, 0}, {-0.12861275866462796`, 0.328567269937164}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.12861275866462796`, 0.316814669937164}], 
          Offset[{-1.5, 0}, {-0.12861275866462796`, 0.316814669937164}]}]}, {
        LineBox[{{-0.148612758664628, 
         0.3019224441165903}, {-0.18861275866462798`, 0.3019224441165903}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.148612758664628, 0.3019224441165903}], 
          Offset[{0, -1.5}, {-0.148612758664628, 0.3019224441165903}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.18861275866462798`, 0.3019224441165903}], 
          Offset[{0, -1.5}, {-0.18861275866462798`, 0.3019224441165903}]}], 
        LineBox[{{-0.168612758664628, 
         0.3099783441165903}, {-0.168612758664628, 0.2938665441165903}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.168612758664628, 0.3099783441165903}], 
          Offset[{-1.5, 0}, {-0.168612758664628, 0.3099783441165903}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.168612758664628, 0.2938665441165903}], 
          Offset[{-1.5, 0}, {-0.168612758664628, 0.2938665441165903}]}]}, {
        LineBox[{{-0.18861275866462804`, 
         0.28890502882548075`}, {-0.22861275866462802`, 
         0.28890502882548075`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.18861275866462804`, 0.28890502882548075`}], 
          Offset[{0, -1.5}, {-0.18861275866462804`, 0.28890502882548075`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.22861275866462802`, 0.28890502882548075`}], 
          Offset[{0, -1.5}, {-0.22861275866462802`, 0.28890502882548075`}]}], 
        LineBox[{{-0.20861275866462803`, 
         0.2963671288254808}, {-0.20861275866462803`, 0.2814429288254807}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.20861275866462803`, 0.2963671288254808}], 
          Offset[{-1.5, 0}, {-0.20861275866462803`, 0.2963671288254808}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.20861275866462803`, 0.2814429288254807}], 
          Offset[{-1.5, 0}, {-0.20861275866462803`, 0.2814429288254807}]}]}, {
        LineBox[{{-0.22861275866462807`, 
         0.24262830289885237`}, {-0.2686127586646281, 0.24262830289885237`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.22861275866462807`, 0.24262830289885237`}], 
          Offset[{0, -1.5}, {-0.22861275866462807`, 0.24262830289885237`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.2686127586646281, 0.24262830289885237`}], 
          Offset[{0, -1.5}, {-0.2686127586646281, 0.24262830289885237`}]}], 
        LineBox[{{-0.24861275866462806`, 
         0.25382330289885235`}, {-0.24861275866462806`, 
         0.23143330289885236`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.24861275866462806`, 0.25382330289885235`}], 
          Offset[{-1.5, 0}, {-0.24861275866462806`, 0.25382330289885235`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.24861275866462806`, 0.23143330289885236`}], 
          Offset[{-1.5, 0}, {-0.24861275866462806`, 
           0.23143330289885236`}]}]}, {
        LineBox[{{-0.2686127586646281, 
         0.23372008878795628`}, {-0.3086127586646281, 0.23372008878795628`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.2686127586646281, 0.23372008878795628`}], 
          Offset[{0, -1.5}, {-0.2686127586646281, 0.23372008878795628`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3086127586646281, 0.23372008878795628`}], 
          Offset[{0, -1.5}, {-0.3086127586646281, 0.23372008878795628`}]}], 
        LineBox[{{-0.2886127586646281, 
         0.24778708878795627`}, {-0.2886127586646281, 0.21965308878795628`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.2886127586646281, 0.24778708878795627`}], 
          Offset[{-1.5, 0}, {-0.2886127586646281, 0.24778708878795627`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.2886127586646281, 0.21965308878795628`}], 
          Offset[{-1.5, 0}, {-0.2886127586646281, 0.21965308878795628`}]}]}, {
        LineBox[{{-0.3086127586646281, 
         0.19899214668369697`}, {-0.34861275866462815`, 
         0.19899214668369697`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3086127586646281, 0.19899214668369697`}], 
          Offset[{0, -1.5}, {-0.3086127586646281, 0.19899214668369697`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.34861275866462815`, 0.19899214668369697`}], 
          Offset[{0, -1.5}, {-0.34861275866462815`, 0.19899214668369697`}]}], 
        LineBox[{{-0.32861275866462814`, 
         0.20884944668369698`}, {-0.32861275866462814`, 
         0.18913484668369696`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.32861275866462814`, 0.20884944668369698`}], 
          Offset[{-1.5, 0}, {-0.32861275866462814`, 0.20884944668369698`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.32861275866462814`, 0.18913484668369696`}], 
          Offset[{-1.5, 0}, {-0.32861275866462814`, 
           0.18913484668369696`}]}]}, {
        LineBox[{{-0.34861275866462815`, 
         0.1868944803932128}, {-0.3886127586646282, 0.1868944803932128}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.34861275866462815`, 0.1868944803932128}], 
          Offset[{0, -1.5}, {-0.34861275866462815`, 0.1868944803932128}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3886127586646282, 0.1868944803932128}], 
          Offset[{0, -1.5}, {-0.3886127586646282, 0.1868944803932128}]}], 
        LineBox[{{-0.36861275866462817`, 
         0.1984344803932128}, {-0.36861275866462817`, 0.1753544803932128}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.36861275866462817`, 0.1984344803932128}], 
          Offset[{-1.5, 0}, {-0.36861275866462817`, 0.1984344803932128}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.36861275866462817`, 0.1753544803932128}], 
          Offset[{-1.5, 0}, {-0.36861275866462817`, 0.1753544803932128}]}]}, {
        LineBox[{{-0.3886127586646282, 
         0.1852700849808179}, {-0.4286127586646282, 0.1852700849808179}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3886127586646282, 0.1852700849808179}], 
          Offset[{0, -1.5}, {-0.3886127586646282, 0.1852700849808179}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4286127586646282, 0.1852700849808179}], 
          Offset[{0, -1.5}, {-0.4286127586646282, 0.1852700849808179}]}], 
        LineBox[{{-0.4086127586646282, 
         0.1974240849808179}, {-0.4086127586646282, 0.1731160849808179}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4086127586646282, 0.1974240849808179}], 
          Offset[{-1.5, 0}, {-0.4086127586646282, 0.1974240849808179}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4086127586646282, 0.1731160849808179}], 
          Offset[{-1.5, 0}, {-0.4086127586646282, 0.1731160849808179}]}]}, {
        LineBox[{{-0.4286127586646278, 
         0.18820734791829904`}, {-0.4686127586646278, 0.18820734791829904`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.4286127586646278, 0.18820734791829904`}], 
          Offset[{0, -1.5}, {-0.4286127586646278, 0.18820734791829904`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4686127586646278, 0.18820734791829904`}], 
          Offset[{0, -1.5}, {-0.4686127586646278, 0.18820734791829904`}]}], 
        LineBox[{{-0.4486127586646278, 
         0.19920834791829906`}, {-0.4486127586646278, 0.17720634791829903`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.4486127586646278, 0.19920834791829906`}], 
          Offset[{-1.5, 0}, {-0.4486127586646278, 0.19920834791829906`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4486127586646278, 0.17720634791829903`}], 
          Offset[{-1.5, 0}, {-0.4486127586646278, 0.17720634791829903`}]}]}, {
        LineBox[{{-0.4686127586646278, 
         0.16274365179614564`}, {-0.5086127586646279, 0.16274365179614564`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.4686127586646278, 0.16274365179614564`}], 
          Offset[{0, -1.5}, {-0.4686127586646278, 0.16274365179614564`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5086127586646279, 0.16274365179614564`}], 
          Offset[{0, -1.5}, {-0.5086127586646279, 0.16274365179614564`}]}], 
        LineBox[{{-0.48861275866462783`, 
         0.17771565179614562`}, {-0.48861275866462783`, 
         0.14777165179614565`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.48861275866462783`, 0.17771565179614562`}], 
          Offset[{-1.5, 0}, {-0.48861275866462783`, 0.17771565179614562`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.48861275866462783`, 0.14777165179614565`}], 
          Offset[{-1.5, 0}, {-0.48861275866462783`, 
           0.14777165179614565`}]}]}, {
        LineBox[{{-0.5086127586646279, 
         0.17765248640305747`}, {-0.5486127586646279, 0.17765248640305747`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.5086127586646279, 0.17765248640305747`}], 
          Offset[{0, -1.5}, {-0.5086127586646279, 0.17765248640305747`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5486127586646279, 0.17765248640305747`}], 
          Offset[{0, -1.5}, {-0.5486127586646279, 0.17765248640305747`}]}], 
        LineBox[{{-0.5286127586646279, 
         0.18526908640305748`}, {-0.5286127586646279, 0.17003588640305747`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.5286127586646279, 0.18526908640305748`}], 
          Offset[{-1.5, 0}, {-0.5286127586646279, 0.18526908640305748`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5286127586646279, 0.17003588640305747`}], 
          Offset[{-1.5, 0}, {-0.5286127586646279, 0.17003588640305747`}]}]}, {
        LineBox[{{-0.5486127586646279, 
         0.11581420077229926`}, {-0.5886127586646279, 0.11581420077229926`}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.5486127586646279, 0.11581420077229926`}], 
          Offset[{0, -1.5}, {-0.5486127586646279, 0.11581420077229926`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5886127586646279, 0.11581420077229926`}], 
          Offset[{0, -1.5}, {-0.5886127586646279, 0.11581420077229926`}]}], 
        LineBox[{{-0.5686127586646279, 
         0.12635920077229926`}, {-0.5686127586646279, 0.10526920077229926`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.5686127586646279, 0.12635920077229926`}], 
          Offset[{-1.5, 0}, {-0.5686127586646279, 0.12635920077229926`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5686127586646279, 0.10526920077229926`}], 
          Offset[{-1.5, 0}, {-0.5686127586646279, 0.10526920077229926`}]}]}, {
        LineBox[{{-0.5886127586646279, 
         0.11185334620508983`}, {-0.628612758664628, 0.11185334620508983`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5886127586646279, 0.11185334620508983`}], 
          Offset[{0, -1.5}, {-0.5886127586646279, 0.11185334620508983`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.628612758664628, 0.11185334620508983`}], 
          Offset[{0, -1.5}, {-0.628612758664628, 0.11185334620508983`}]}], 
        LineBox[{{-0.6086127586646279, 
         0.12168944620508983`}, {-0.6086127586646279, 0.10201724620508983`}}],
         LineBox[{
         Offset[{1.5, 0}, {-0.6086127586646279, 0.12168944620508983`}], 
          Offset[{-1.5, 0}, {-0.6086127586646279, 0.12168944620508983`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6086127586646279, 0.10201724620508983`}], 
          Offset[{-1.5, 0}, {-0.6086127586646279, 0.10201724620508983`}]}]}, {
        LineBox[{{-0.628612758664628, 
         0.11358158424658757`}, {-0.668612758664628, 0.11358158424658757`}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.628612758664628, 0.11358158424658757`}], 
          Offset[{0, -1.5}, {-0.628612758664628, 0.11358158424658757`}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.668612758664628, 0.11358158424658757`}], 
          Offset[{0, -1.5}, {-0.668612758664628, 0.11358158424658757`}]}], 
        LineBox[{{-0.648612758664628, 
         0.12931658424658757`}, {-0.648612758664628, 0.09784658424658757}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.648612758664628, 0.12931658424658757`}], 
          Offset[{-1.5, 0}, {-0.648612758664628, 0.12931658424658757`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.648612758664628, 0.09784658424658757}], 
          Offset[{-1.5, 0}, {-0.648612758664628, 0.09784658424658757}]}]}, {
        LineBox[{{-0.668612758664628, 
         0.09192297874798928}, {-0.708612758664628, 0.09192297874798928}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.668612758664628, 0.09192297874798928}], 
          Offset[{0, -1.5}, {-0.668612758664628, 0.09192297874798928}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.708612758664628, 0.09192297874798928}], 
          Offset[{0, -1.5}, {-0.708612758664628, 0.09192297874798928}]}], 
        LineBox[{{-0.688612758664628, 
         0.10274797874798929`}, {-0.688612758664628, 0.08109797874798928}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.688612758664628, 0.10274797874798929`}], 
          Offset[{-1.5, 0}, {-0.688612758664628, 0.10274797874798929`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.688612758664628, 0.08109797874798928}], 
          Offset[{-1.5, 0}, {-0.688612758664628, 
           0.08109797874798928}]}]}}}, {}}, {}}, {{}, {{}, 
     {RGBColor[1, 0, 0], PointSize[Small], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJwlU3s0lAkc/VRSepmJTeRRp5Skp/YMpfv1NGrblQpZTbLIqdZrw0pWOLb1
6LAjKvJosV6hYoWtvkFtU1Qei1XEYD7z/PQYj4R2nP74nfvPvff8zv397nIP
P0evGQRBHFDPNLrcfct+bjGDrNlkezJWS4zZ482XRZ0apPPuPuMDJjQqdpbP
GbmkQXI+FFuTGwfhEXslWvtrDXK8SXPY8icJdJqDpowHCFI7o+O/VUVSPNR3
Dt3CJ0g329UP/C7IcNado7IjCfL7EysrxG5ybHXY8qaq6zPU4pp1Zgrwe4Zb
RZzP2JklTM49owDjW/VUO2UKO0oX6PVPKLB/6jy15d0kHl0I1RhpVuLPy7Z/
uR2cRFXZzMGENQxmGBHFMYUTcH5pP2R4ggHvVl12qeYEvuzHoGZbTGrHyU8o
13KNXF7M4KsGuwTi4TjyQ5+Y2/AZBLpqR5kbjOPahg2CHTYMXkobQxyDPyJT
lpQums3AIjTxx7CWMTCuu3ZIOpW4NMfxh9z1Y7hXYcAedVFi4Krusedxo1gX
LokaT1WAXN3x7Qg9gjtdLae5XXLcqLy+x2T3CFSx2+1rvOUY2+tmw80ahl1i
z2vVKRmOtBlvDPikwtx8zQ3j2jLc9hStSnNW4Uv+UsxX5RjWl3+Af2W1+kIS
+ER7sxSLPqCw1mq+CUuCx2xzLb2z7zGdTqHFIJb/IZ+wFb4DvyGCS4XTCN9U
+t575TvoEf1LrVRidAr8JYkX34Li+jRU69I4ne19P6B6CJyxOs8idzFWUPL8
+gAGYa9EZU8NxOjq9k/WW6tE2hzDTJ65GFcmhn851SeH0dGDOkEmYnxjGHa6
Ok2GocTRopS5YsyyIZzmHZYinTbKl3Bp3HeJ2Xl8ngTn/UPaff8W41yItmVZ
PY3Ya2x71WYa61MT9TUuiJGYt+i4Qw8NukJ31mGrAVyOyAoQkYPIbL0+lKvo
w82bEVHxehI4vTd+PZIrwl0fm21Ll0mxkJX7D/d4L3QbLEt+fSRFwglHz60W
b5AeGBNS/ZsMRIbbts7019g+arzempHB/5U3O3x+J9oLLvmc01Kgd0mA1DS8
HUHBmzn7eQo4HA0TPFK2Ql4SWcJep4SAH3PVh9eM5MKoQ/YZSrhnm3TrZz6H
9Y2PbctMGZCGVvHuEUJ0HTDICTrCwDSVa13gXg/vM+G/N6UyIFbUvOiJvg/z
Bp0nNVUMBEv61/rtu4tY3j71i0zr9RdOsrKRQ04XQM0XO9NJOZHUA+KT5N8U
NX/BnsjH/QXUUCCrJ/aY2p8V6nm4rJJ6kOBRndemxO0Fa2Z5BAuoUs8n+0x5
SjTxFzsZpDymdpkttZ4XpsDbJZ/zW8qfUW+KncwmHBXQyZB9jGt5SZVYmWt2
8+TQZ8nzbv7cQjWX7nr2XZEMBa29Lya12igX6wph8EMpOKnto8eudlCryl5s
Mg2TQOjSaFpp9orqayyjidpBOBjW2bMru6iZZv5y30wavd33An339lB38o2m
0m6JwWlqP+gl66WUdnHC23EDuHjnkMfizX3Ul770Q8hvDK4N7adKBEltJZl9
0DlnF+9XO0DFT3qNDpwUweVoXZbRXJpKq4zwyrPvxf8ju2op
       
       "]], {{LineBox[{{2.291387241335372, 0.65717}, {2.251387241335372, 
         0.65717}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.291387241335372, 0.65717}], 
          Offset[{0, -1.5}, {2.291387241335372, 0.65717}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.251387241335372, 0.65717}], 
          Offset[{0, -1.5}, {2.251387241335372, 0.65717}]}], 
        LineBox[{{2.271387241335372, 0.6582217}, {2.271387241335372, 
         0.6561183}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.271387241335372, 0.6582217}], 
          Offset[{-1.5, 0}, {2.271387241335372, 0.6582217}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.271387241335372, 0.6561183}], 
          Offset[{-1.5, 0}, {2.271387241335372, 0.6561183}]}]}, {
        LineBox[{{2.251387241335372, 0.69132}, {2.211387241335372, 0.69132}}],
         LineBox[{
         Offset[{0, 1.5}, {2.251387241335372, 0.69132}], 
          Offset[{0, -1.5}, {2.251387241335372, 0.69132}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.211387241335372, 0.69132}], 
          Offset[{0, -1.5}, {2.211387241335372, 0.69132}]}], 
        LineBox[{{2.231387241335372, 0.6924083000000001}, {2.231387241335372, 
         0.6902317}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.231387241335372, 0.6924083000000001}], 
          Offset[{-1.5, 0}, {2.231387241335372, 0.6924083000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.231387241335372, 0.6902317}], 
          Offset[{-1.5, 0}, {2.231387241335372, 0.6902317}]}]}, {
        LineBox[{{2.211387241335372, 0.72464}, {2.171387241335372, 0.72464}}],
         LineBox[{
         Offset[{0, 1.5}, {2.211387241335372, 0.72464}], 
          Offset[{0, -1.5}, {2.211387241335372, 0.72464}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.171387241335372, 0.72464}], 
          Offset[{0, -1.5}, {2.171387241335372, 0.72464}]}], 
        LineBox[{{2.191387241335372, 0.7263742}, {2.191387241335372, 
         0.7229057999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.191387241335372, 0.7263742}], 
          Offset[{-1.5, 0}, {2.191387241335372, 0.7263742}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.191387241335372, 0.7229057999999999}], 
          Offset[{-1.5, 0}, {2.191387241335372, 0.7229057999999999}]}]}, {
        LineBox[{{2.171387241335372, 0.76406}, {2.131387241335372, 0.76406}}],
         LineBox[{
         Offset[{0, 1.5}, {2.171387241335372, 0.76406}], 
          Offset[{0, -1.5}, {2.171387241335372, 0.76406}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.131387241335372, 0.76406}], 
          Offset[{0, -1.5}, {2.131387241335372, 0.76406}]}], 
        LineBox[{{2.151387241335372, 0.7659477}, {2.151387241335372, 
         0.7621722999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.151387241335372, 0.7659477}], 
          Offset[{-1.5, 0}, {2.151387241335372, 0.7659477}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.151387241335372, 0.7621722999999999}], 
          Offset[{-1.5, 0}, {2.151387241335372, 0.7621722999999999}]}]}, {
        LineBox[{{2.131387241335372, 0.80202}, {2.091387241335372, 0.80202}}],
         LineBox[{
         Offset[{0, 1.5}, {2.131387241335372, 0.80202}], 
          Offset[{0, -1.5}, {2.131387241335372, 0.80202}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.091387241335372, 0.80202}], 
          Offset[{0, -1.5}, {2.091387241335372, 0.80202}]}], 
        LineBox[{{2.111387241335372, 0.8045469}, {2.111387241335372, 
         0.7994931}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.111387241335372, 0.8045469}], 
          Offset[{-1.5, 0}, {2.111387241335372, 0.8045469}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.111387241335372, 0.7994931}], 
          Offset[{-1.5, 0}, {2.111387241335372, 0.7994931}]}]}, {
        LineBox[{{2.091387241335372, 0.82769}, {2.0513872413353718`, 
         0.82769}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.091387241335372, 0.82769}], 
          Offset[{0, -1.5}, {2.091387241335372, 0.82769}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0513872413353718`, 0.82769}], 
          Offset[{0, -1.5}, {2.0513872413353718`, 0.82769}]}], 
        LineBox[{{2.0713872413353718`, 0.8302632000000001}, {
         2.0713872413353718`, 0.8251168}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0713872413353718`, 0.8302632000000001}], 
          Offset[{-1.5, 0}, {2.0713872413353718`, 0.8302632000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0713872413353718`, 0.8251168}], 
          Offset[{-1.5, 0}, {2.0713872413353718`, 0.8251168}]}]}, {
        LineBox[{{2.0513872413353718`, 0.85509}, {2.0113872413353717`, 
         0.85509}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0513872413353718`, 0.85509}], 
          Offset[{0, -1.5}, {2.0513872413353718`, 0.85509}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0113872413353717`, 0.85509}], 
          Offset[{0, -1.5}, {2.0113872413353717`, 0.85509}]}], 
        LineBox[{{2.0313872413353717`, 0.8566841000000001}, {
         2.0313872413353717`, 0.8534959}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0313872413353717`, 0.8566841000000001}], 
          Offset[{-1.5, 0}, {2.0313872413353717`, 0.8566841000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0313872413353717`, 0.8534959}], 
          Offset[{-1.5, 0}, {2.0313872413353717`, 0.8534959}]}]}, {
        LineBox[{{2.0113872413353717`, 0.87966}, {1.971387241335372, 
         0.87966}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0113872413353717`, 0.87966}], 
          Offset[{0, -1.5}, {2.0113872413353717`, 0.87966}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.971387241335372, 0.87966}], 
          Offset[{0, -1.5}, {1.971387241335372, 0.87966}]}], 
        LineBox[{{1.991387241335372, 0.8814844}, {1.991387241335372, 
         0.8778356}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.991387241335372, 0.8814844}], 
          Offset[{-1.5, 0}, {1.991387241335372, 0.8814844}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.991387241335372, 0.8778356}], 
          Offset[{-1.5, 0}, {1.991387241335372, 0.8778356}]}]}, {
        LineBox[{{1.9713872413353721`, 0.88814}, {1.931387241335372, 
         0.88814}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.9713872413353721`, 0.88814}], 
          Offset[{0, -1.5}, {1.9713872413353721`, 0.88814}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.931387241335372, 0.88814}], 
          Offset[{0, -1.5}, {1.931387241335372, 0.88814}]}], 
        LineBox[{{1.9513872413353721`, 0.8897832}, {1.9513872413353721`, 
         0.8864968000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9513872413353721`, 0.8897832}], 
          Offset[{-1.5, 0}, {1.9513872413353721`, 0.8897832}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9513872413353721`, 0.8864968000000001}], 
          Offset[{-1.5, 0}, {1.9513872413353721`, 0.8864968000000001}]}]}, {
        LineBox[{{1.931387241335372, 0.90587}, {1.891387241335372, 0.90587}}],
         LineBox[{
         Offset[{0, 1.5}, {1.931387241335372, 0.90587}], 
          Offset[{0, -1.5}, {1.931387241335372, 0.90587}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.891387241335372, 0.90587}], 
          Offset[{0, -1.5}, {1.891387241335372, 0.90587}]}], 
        LineBox[{{1.911387241335372, 0.9080619}, {1.911387241335372, 
         0.9036780999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.911387241335372, 0.9080619}], 
          Offset[{-1.5, 0}, {1.911387241335372, 0.9080619}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.911387241335372, 0.9036780999999999}], 
          Offset[{-1.5, 0}, {1.911387241335372, 0.9036780999999999}]}]}, {
        LineBox[{{1.891387241335372, 0.93188}, {1.851387241335372, 0.93188}}],
         LineBox[{
         Offset[{0, 1.5}, {1.891387241335372, 0.93188}], 
          Offset[{0, -1.5}, {1.891387241335372, 0.93188}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.851387241335372, 0.93188}], 
          Offset[{0, -1.5}, {1.851387241335372, 0.93188}]}], 
        LineBox[{{1.871387241335372, 0.9340273}, {1.871387241335372, 
         0.9297327000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.871387241335372, 0.9340273}], 
          Offset[{-1.5, 0}, {1.871387241335372, 0.9340273}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.871387241335372, 0.9297327000000001}], 
          Offset[{-1.5, 0}, {1.871387241335372, 0.9297327000000001}]}]}, {
        LineBox[{{1.851387241335372, 0.94245}, {1.811387241335372, 0.94245}}],
         LineBox[{
         Offset[{0, 1.5}, {1.851387241335372, 0.94245}], 
          Offset[{0, -1.5}, {1.851387241335372, 0.94245}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.811387241335372, 0.94245}], 
          Offset[{0, -1.5}, {1.811387241335372, 0.94245}]}], 
        LineBox[{{1.831387241335372, 0.944273}, {1.831387241335372, 
         0.940627}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.831387241335372, 0.944273}], 
          Offset[{-1.5, 0}, {1.831387241335372, 0.944273}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.831387241335372, 0.940627}], 
          Offset[{-1.5, 0}, {1.831387241335372, 0.940627}]}]}, {
        LineBox[{{1.811387241335372, 0.94911}, {1.771387241335372, 0.94911}}],
         LineBox[{
         Offset[{0, 1.5}, {1.811387241335372, 0.94911}], 
          Offset[{0, -1.5}, {1.811387241335372, 0.94911}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.771387241335372, 0.94911}], 
          Offset[{0, -1.5}, {1.771387241335372, 0.94911}]}], 
        LineBox[{{1.791387241335372, 0.9517629}, {1.791387241335372, 
         0.9464571}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.791387241335372, 0.9517629}], 
          Offset[{-1.5, 0}, {1.791387241335372, 0.9517629}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.791387241335372, 0.9464571}], 
          Offset[{-1.5, 0}, {1.791387241335372, 0.9464571}]}]}, {
        LineBox[{{1.771387241335372, 0.95156}, {1.731387241335372, 0.95156}}],
         LineBox[{
         Offset[{0, 1.5}, {1.771387241335372, 0.95156}], 
          Offset[{0, -1.5}, {1.771387241335372, 0.95156}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.731387241335372, 0.95156}], 
          Offset[{0, -1.5}, {1.731387241335372, 0.95156}]}], 
        LineBox[{{1.751387241335372, 0.9530668}, {1.751387241335372, 
         0.9500531999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.751387241335372, 0.9530668}], 
          Offset[{-1.5, 0}, {1.751387241335372, 0.9530668}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.751387241335372, 0.9500531999999999}], 
          Offset[{-1.5, 0}, {1.751387241335372, 0.9500531999999999}]}]}, {
        LineBox[{{1.731387241335372, 0.95839}, {1.6913872413353719`, 
         0.95839}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.731387241335372, 0.95839}], 
          Offset[{0, -1.5}, {1.731387241335372, 0.95839}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6913872413353719`, 0.95839}], 
          Offset[{0, -1.5}, {1.6913872413353719`, 0.95839}]}], 
        LineBox[{{1.711387241335372, 0.9609074999999999}, {1.711387241335372, 
         0.9558725}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.711387241335372, 0.9609074999999999}], 
          Offset[{-1.5, 0}, {1.711387241335372, 0.9609074999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.711387241335372, 0.9558725}], 
          Offset[{-1.5, 0}, {1.711387241335372, 0.9558725}]}]}, {
        LineBox[{{1.6913872413353719`, 0.95535}, {1.6513872413353718`, 
         0.95535}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6913872413353719`, 0.95535}], 
          Offset[{0, -1.5}, {1.6913872413353719`, 0.95535}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6513872413353718`, 0.95535}], 
          Offset[{0, -1.5}, {1.6513872413353718`, 0.95535}]}], 
        LineBox[{{1.6713872413353719`, 0.9569014}, {1.6713872413353719`, 
         0.9537986}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6713872413353719`, 0.9569014}], 
          Offset[{-1.5, 0}, {1.6713872413353719`, 0.9569014}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6713872413353719`, 0.9537986}], 
          Offset[{-1.5, 0}, {1.6713872413353719`, 0.9537986}]}]}, {
        LineBox[{{1.6513872413353718`, 0.94461}, {1.6113872413353718`, 
         0.94461}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6513872413353718`, 0.94461}], 
          Offset[{0, -1.5}, {1.6513872413353718`, 0.94461}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6113872413353718`, 0.94461}], 
          Offset[{0, -1.5}, {1.6113872413353718`, 0.94461}]}], 
        LineBox[{{1.6313872413353718`, 0.9471229999999999}, {
         1.6313872413353718`, 0.942097}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6313872413353718`, 0.9471229999999999}], 
          Offset[{-1.5, 0}, {1.6313872413353718`, 0.9471229999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6313872413353718`, 0.942097}], 
          Offset[{-1.5, 0}, {1.6313872413353718`, 0.942097}]}]}, {
        LineBox[{{1.611387241335372, 0.93834}, {1.571387241335372, 0.93834}}],
         LineBox[{
         Offset[{0, 1.5}, {1.611387241335372, 0.93834}], 
          Offset[{0, -1.5}, {1.611387241335372, 0.93834}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.571387241335372, 0.93834}], 
          Offset[{0, -1.5}, {1.571387241335372, 0.93834}]}], 
        LineBox[{{1.591387241335372, 0.9409367999999999}, {1.591387241335372, 
         0.9357432}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.591387241335372, 0.9409367999999999}], 
          Offset[{-1.5, 0}, {1.591387241335372, 0.9409367999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.591387241335372, 0.9357432}], 
          Offset[{-1.5, 0}, {1.591387241335372, 0.9357432}]}]}, {
        LineBox[{{1.571387241335372, 0.93285}, {1.531387241335372, 0.93285}}],
         LineBox[{
         Offset[{0, 1.5}, {1.571387241335372, 0.93285}], 
          Offset[{0, -1.5}, {1.571387241335372, 0.93285}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.531387241335372, 0.93285}], 
          Offset[{0, -1.5}, {1.531387241335372, 0.93285}]}], 
        LineBox[{{1.551387241335372, 0.9349940999999999}, {1.551387241335372, 
         0.9307059}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.551387241335372, 0.9349940999999999}], 
          Offset[{-1.5, 0}, {1.551387241335372, 0.9349940999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.551387241335372, 0.9307059}], 
          Offset[{-1.5, 0}, {1.551387241335372, 0.9307059}]}]}, {
        LineBox[{{1.531387241335372, 0.91711}, {1.491387241335372, 0.91711}}],
         LineBox[{
         Offset[{0, 1.5}, {1.531387241335372, 0.91711}], 
          Offset[{0, -1.5}, {1.531387241335372, 0.91711}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.491387241335372, 0.91711}], 
          Offset[{0, -1.5}, {1.491387241335372, 0.91711}]}], 
        LineBox[{{1.511387241335372, 0.9193815}, {1.511387241335372, 
         0.9148385}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.511387241335372, 0.9193815}], 
          Offset[{-1.5, 0}, {1.511387241335372, 0.9193815}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.511387241335372, 0.9148385}], 
          Offset[{-1.5, 0}, {1.511387241335372, 0.9148385}]}]}, {
        LineBox[{{1.4913872413353721`, 0.89343}, {1.4513872413353721`, 
         0.89343}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4913872413353721`, 0.89343}], 
          Offset[{0, -1.5}, {1.4913872413353721`, 0.89343}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4513872413353721`, 0.89343}], 
          Offset[{0, -1.5}, {1.4513872413353721`, 0.89343}]}], 
        LineBox[{{1.4713872413353721`, 0.8959786999999999}, {
         1.4713872413353721`, 0.8908813}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4713872413353721`, 0.8959786999999999}], 
          Offset[{-1.5, 0}, {1.4713872413353721`, 0.8959786999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4713872413353721`, 0.8908813}], 
          Offset[{-1.5, 0}, {1.4713872413353721`, 0.8908813}]}]}, {
        LineBox[{{1.4513872413353721`, 0.87064}, {1.411387241335372, 
         0.87064}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4513872413353721`, 0.87064}], 
          Offset[{0, -1.5}, {1.4513872413353721`, 0.87064}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.411387241335372, 0.87064}], 
          Offset[{0, -1.5}, {1.411387241335372, 0.87064}]}], 
        LineBox[{{1.431387241335372, 0.8734447}, {1.431387241335372, 
         0.8678353}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.431387241335372, 0.8734447}], 
          Offset[{-1.5, 0}, {1.431387241335372, 0.8734447}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.431387241335372, 0.8678353}], 
          Offset[{-1.5, 0}, {1.431387241335372, 0.8678353}]}]}, {
        LineBox[{{1.411387241335372, 0.85629}, {1.371387241335372, 0.85629}}],
         LineBox[{
         Offset[{0, 1.5}, {1.411387241335372, 0.85629}], 
          Offset[{0, -1.5}, {1.411387241335372, 0.85629}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.371387241335372, 0.85629}], 
          Offset[{0, -1.5}, {1.371387241335372, 0.85629}]}], 
        LineBox[{{1.391387241335372, 0.8589938}, {1.391387241335372, 
         0.8535862}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.391387241335372, 0.8589938}], 
          Offset[{-1.5, 0}, {1.391387241335372, 0.8589938}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.391387241335372, 0.8535862}], 
          Offset[{-1.5, 0}, {1.391387241335372, 0.8535862}]}]}, {
        LineBox[{{1.371387241335372, 0.82519}, {1.331387241335372, 0.82519}}],
         LineBox[{
         Offset[{0, 1.5}, {1.371387241335372, 0.82519}], 
          Offset[{0, -1.5}, {1.371387241335372, 0.82519}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.331387241335372, 0.82519}], 
          Offset[{0, -1.5}, {1.331387241335372, 0.82519}]}], 
        LineBox[{{1.351387241335372, 0.8276908}, {1.351387241335372, 
         0.8226892}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.351387241335372, 0.8276908}], 
          Offset[{-1.5, 0}, {1.351387241335372, 0.8276908}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.351387241335372, 0.8226892}], 
          Offset[{-1.5, 0}, {1.351387241335372, 0.8226892}]}]}, {
        LineBox[{{1.331387241335372, 0.81384}, {1.291387241335372, 0.81384}}],
         LineBox[{
         Offset[{0, 1.5}, {1.331387241335372, 0.81384}], 
          Offset[{0, -1.5}, {1.331387241335372, 0.81384}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.291387241335372, 0.81384}], 
          Offset[{0, -1.5}, {1.291387241335372, 0.81384}]}], 
        LineBox[{{1.311387241335372, 0.8167895000000001}, {1.311387241335372, 
         0.8108905}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.311387241335372, 0.8167895000000001}], 
          Offset[{-1.5, 0}, {1.311387241335372, 0.8167895000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.311387241335372, 0.8108905}], 
          Offset[{-1.5, 0}, {1.311387241335372, 0.8108905}]}]}, {
        LineBox[{{1.291387241335372, 0.78507}, {1.251387241335372, 0.78507}}],
         LineBox[{
         Offset[{0, 1.5}, {1.291387241335372, 0.78507}], 
          Offset[{0, -1.5}, {1.291387241335372, 0.78507}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.251387241335372, 0.78507}], 
          Offset[{0, -1.5}, {1.251387241335372, 0.78507}]}], 
        LineBox[{{1.271387241335372, 0.7869114}, {1.271387241335372, 
         0.7832286}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.271387241335372, 0.7869114}], 
          Offset[{-1.5, 0}, {1.271387241335372, 0.7869114}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.271387241335372, 0.7832286}], 
          Offset[{-1.5, 0}, {1.271387241335372, 0.7832286}]}]}, {
        LineBox[{{1.251387241335372, 0.76187}, {1.211387241335372, 0.76187}}],
         LineBox[{
         Offset[{0, 1.5}, {1.251387241335372, 0.76187}], 
          Offset[{0, -1.5}, {1.251387241335372, 0.76187}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.211387241335372, 0.76187}], 
          Offset[{0, -1.5}, {1.211387241335372, 0.76187}]}], 
        LineBox[{{1.231387241335372, 0.7660341}, {1.231387241335372, 
         0.7577059}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.231387241335372, 0.7660341}], 
          Offset[{-1.5, 0}, {1.231387241335372, 0.7660341}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.231387241335372, 0.7577059}], 
          Offset[{-1.5, 0}, {1.231387241335372, 0.7577059}]}]}, {
        LineBox[{{1.211387241335372, 0.75209}, {1.1713872413353719`, 
         0.75209}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.211387241335372, 0.75209}], 
          Offset[{0, -1.5}, {1.211387241335372, 0.75209}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.1713872413353719`, 0.75209}], 
          Offset[{0, -1.5}, {1.1713872413353719`, 0.75209}]}], 
        LineBox[{{1.1913872413353719`, 0.7545247}, {1.1913872413353719`, 
         0.7496553}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.1913872413353719`, 0.7545247}], 
          Offset[{-1.5, 0}, {1.1913872413353719`, 0.7545247}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.1913872413353719`, 0.7496553}], 
          Offset[{-1.5, 0}, {1.1913872413353719`, 0.7496553}]}]}, {
        LineBox[{{1.171387241335372, 0.72408}, {1.131387241335372, 0.72408}}],
         LineBox[{
         Offset[{0, 1.5}, {1.171387241335372, 0.72408}], 
          Offset[{0, -1.5}, {1.171387241335372, 0.72408}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.131387241335372, 0.72408}], 
          Offset[{0, -1.5}, {1.131387241335372, 0.72408}]}], 
        LineBox[{{1.151387241335372, 0.726533}, {1.151387241335372, 
         0.7216269999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.151387241335372, 0.726533}], 
          Offset[{-1.5, 0}, {1.151387241335372, 0.726533}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.151387241335372, 0.7216269999999999}], 
          Offset[{-1.5, 0}, {1.151387241335372, 0.7216269999999999}]}]}, {
        LineBox[{{1.131387241335372, 0.70285}, {1.091387241335372, 0.70285}}],
         LineBox[{
         Offset[{0, 1.5}, {1.131387241335372, 0.70285}], 
          Offset[{0, -1.5}, {1.131387241335372, 0.70285}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.091387241335372, 0.70285}], 
          Offset[{0, -1.5}, {1.091387241335372, 0.70285}]}], 
        LineBox[{{1.111387241335372, 0.7055682999999999}, {1.111387241335372, 
         0.7001317}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.111387241335372, 0.7055682999999999}], 
          Offset[{-1.5, 0}, {1.111387241335372, 0.7055682999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.111387241335372, 0.7001317}], 
          Offset[{-1.5, 0}, {1.111387241335372, 0.7001317}]}]}, {
        LineBox[{{1.091387241335372, 0.68606}, {1.051387241335372, 0.68606}}],
         LineBox[{
         Offset[{0, 1.5}, {1.091387241335372, 0.68606}], 
          Offset[{0, -1.5}, {1.091387241335372, 0.68606}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.051387241335372, 0.68606}], 
          Offset[{0, -1.5}, {1.051387241335372, 0.68606}]}], 
        LineBox[{{1.071387241335372, 0.6896797}, {1.071387241335372, 
         0.6824403}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.071387241335372, 0.6896797}], 
          Offset[{-1.5, 0}, {1.071387241335372, 0.6896797}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.071387241335372, 0.6824403}], 
          Offset[{-1.5, 0}, {1.071387241335372, 0.6824403}]}]}, {
        LineBox[{{1.051387241335372, 0.69003}, {1.011387241335372, 0.69003}}],
         LineBox[{
         Offset[{0, 1.5}, {1.051387241335372, 0.69003}], 
          Offset[{0, -1.5}, {1.051387241335372, 0.69003}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.011387241335372, 0.69003}], 
          Offset[{0, -1.5}, {1.011387241335372, 0.69003}]}], 
        LineBox[{{1.031387241335372, 0.6920569000000001}, {1.031387241335372, 
         0.6880031}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.031387241335372, 0.6920569000000001}], 
          Offset[{-1.5, 0}, {1.031387241335372, 0.6920569000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.031387241335372, 0.6880031}], 
          Offset[{-1.5, 0}, {1.031387241335372, 0.6880031}]}]}, {
        LineBox[{{1.011387241335372, 0.66805}, {0.9713872413353719, 
         0.66805}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.011387241335372, 0.66805}], 
          Offset[{0, -1.5}, {1.011387241335372, 0.66805}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9713872413353719, 0.66805}], 
          Offset[{0, -1.5}, {0.9713872413353719, 0.66805}]}], 
        LineBox[{{0.9913872413353719, 0.6708345}, {0.9913872413353719, 
         0.6652655000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9913872413353719, 0.6708345}], 
          Offset[{-1.5, 0}, {0.9913872413353719, 0.6708345}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9913872413353719, 0.6652655000000001}], 
          Offset[{-1.5, 0}, {0.9913872413353719, 0.6652655000000001}]}]}, {
        LineBox[{{0.9713872413353719, 0.65952}, {0.9313872413353719, 
         0.65952}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9713872413353719, 0.65952}], 
          Offset[{0, -1.5}, {0.9713872413353719, 0.65952}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9313872413353719, 0.65952}], 
          Offset[{0, -1.5}, {0.9313872413353719, 0.65952}]}], 
        LineBox[{{0.9513872413353719, 0.6619124}, {0.9513872413353719, 
         0.6571276}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9513872413353719, 0.6619124}], 
          Offset[{-1.5, 0}, {0.9513872413353719, 0.6619124}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9513872413353719, 0.6571276}], 
          Offset[{-1.5, 0}, {0.9513872413353719, 0.6571276}]}]}, {
        LineBox[{{0.9313872413353721, 0.6613}, {0.8913872413353721, 0.6613}}],
         LineBox[{
         Offset[{0, 1.5}, {0.9313872413353721, 0.6613}], 
          Offset[{0, -1.5}, {0.9313872413353721, 0.6613}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8913872413353721, 0.6613}], 
          Offset[{0, -1.5}, {0.8913872413353721, 0.6613}]}], 
        LineBox[{{0.9113872413353721, 0.6642109}, {0.9113872413353721, 
         0.6583891}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9113872413353721, 0.6642109}], 
          Offset[{-1.5, 0}, {0.9113872413353721, 0.6642109}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9113872413353721, 0.6583891}], 
          Offset[{-1.5, 0}, {0.9113872413353721, 0.6583891}]}]}, {
        LineBox[{{0.8913872413353721, 0.66009}, {0.851387241335372, 
         0.66009}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8913872413353721, 0.66009}], 
          Offset[{0, -1.5}, {0.8913872413353721, 0.66009}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.851387241335372, 0.66009}], 
          Offset[{0, -1.5}, {0.851387241335372, 0.66009}]}], 
        LineBox[{{0.871387241335372, 0.6631191}, {0.871387241335372, 
         0.6570609}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.871387241335372, 0.6631191}], 
          Offset[{-1.5, 0}, {0.871387241335372, 0.6631191}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.871387241335372, 0.6570609}], 
          Offset[{-1.5, 0}, {0.871387241335372, 0.6570609}]}]}, {
        LineBox[{{0.851387241335372, 0.65742}, {0.811387241335372, 0.65742}}],
         LineBox[{
         Offset[{0, 1.5}, {0.851387241335372, 0.65742}], 
          Offset[{0, -1.5}, {0.851387241335372, 0.65742}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.811387241335372, 0.65742}], 
          Offset[{0, -1.5}, {0.811387241335372, 0.65742}]}], 
        LineBox[{{0.831387241335372, 0.6606657}, {0.831387241335372, 
         0.6541743}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.831387241335372, 0.6606657}], 
          Offset[{-1.5, 0}, {0.831387241335372, 0.6606657}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.831387241335372, 0.6541743}], 
          Offset[{-1.5, 0}, {0.831387241335372, 0.6541743}]}]}, {
        LineBox[{{0.811387241335372, 0.6964}, {0.771387241335372, 0.6964}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.811387241335372, 0.6964}], 
          Offset[{0, -1.5}, {0.811387241335372, 0.6964}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.771387241335372, 0.6964}], 
          Offset[{0, -1.5}, {0.771387241335372, 0.6964}]}], 
        LineBox[{{0.791387241335372, 0.6994332}, {0.791387241335372, 
         0.6933668000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.791387241335372, 0.6994332}], 
          Offset[{-1.5, 0}, {0.791387241335372, 0.6994332}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.791387241335372, 0.6933668000000001}], 
          Offset[{-1.5, 0}, {0.791387241335372, 0.6933668000000001}]}]}, {
        LineBox[{{0.771387241335372, 0.67913}, {0.7313872413353719, 
         0.67913}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.771387241335372, 0.67913}], 
          Offset[{0, -1.5}, {0.771387241335372, 0.67913}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7313872413353719, 0.67913}], 
          Offset[{0, -1.5}, {0.7313872413353719, 0.67913}]}], 
        LineBox[{{0.7513872413353719, 0.6820018}, {0.7513872413353719, 
         0.6762582}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7513872413353719, 0.6820018}], 
          Offset[{-1.5, 0}, {0.7513872413353719, 0.6820018}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7513872413353719, 0.6762582}], 
          Offset[{-1.5, 0}, {0.7513872413353719, 0.6762582}]}]}, {
        LineBox[{{0.7313872413353719, 0.69372}, {0.6913872413353719, 
         0.69372}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7313872413353719, 0.69372}], 
          Offset[{0, -1.5}, {0.7313872413353719, 0.69372}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6913872413353719, 0.69372}], 
          Offset[{0, -1.5}, {0.6913872413353719, 0.69372}]}], 
        LineBox[{{0.7113872413353719, 0.6968545}, {0.7113872413353719, 
         0.6905855}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7113872413353719, 0.6968545}], 
          Offset[{-1.5, 0}, {0.7113872413353719, 0.6968545}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7113872413353719, 0.6905855}], 
          Offset[{-1.5, 0}, {0.7113872413353719, 0.6905855}]}]}, {
        LineBox[{{0.6913872413353721, 0.71476}, {0.6513872413353721, 
         0.71476}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6913872413353721, 0.71476}], 
          Offset[{0, -1.5}, {0.6913872413353721, 0.71476}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6513872413353721, 0.71476}], 
          Offset[{0, -1.5}, {0.6513872413353721, 0.71476}]}], 
        LineBox[{{0.6713872413353721, 0.7178152999999999}, {
         0.6713872413353721, 0.7117047}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6713872413353721, 0.7178152999999999}], 
          Offset[{-1.5, 0}, {0.6713872413353721, 0.7178152999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6713872413353721, 0.7117047}], 
          Offset[{-1.5, 0}, {0.6713872413353721, 0.7117047}]}]}, {
        LineBox[{{0.6513872413353721, 0.72667}, {0.611387241335372, 
         0.72667}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6513872413353721, 0.72667}], 
          Offset[{0, -1.5}, {0.6513872413353721, 0.72667}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.611387241335372, 0.72667}], 
          Offset[{0, -1.5}, {0.611387241335372, 0.72667}]}], 
        LineBox[{{0.631387241335372, 0.729284}, {0.631387241335372, 
         0.724056}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.631387241335372, 0.729284}], 
          Offset[{-1.5, 0}, {0.631387241335372, 0.729284}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.631387241335372, 0.724056}], 
          Offset[{-1.5, 0}, {0.631387241335372, 0.724056}]}]}, {
        LineBox[{{0.611387241335372, 0.75263}, {0.571387241335372, 0.75263}}],
         LineBox[{
         Offset[{0, 1.5}, {0.611387241335372, 0.75263}], 
          Offset[{0, -1.5}, {0.611387241335372, 0.75263}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.571387241335372, 0.75263}], 
          Offset[{0, -1.5}, {0.571387241335372, 0.75263}]}], 
        LineBox[{{0.591387241335372, 0.7561506}, {0.591387241335372, 
         0.7491094}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.591387241335372, 0.7561506}], 
          Offset[{-1.5, 0}, {0.591387241335372, 0.7561506}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.591387241335372, 0.7491094}], 
          Offset[{-1.5, 0}, {0.591387241335372, 0.7491094}]}]}, {
        LineBox[{{0.571387241335372, 0.78468}, {0.531387241335372, 0.78468}}],
         LineBox[{
         Offset[{0, 1.5}, {0.571387241335372, 0.78468}], 
          Offset[{0, -1.5}, {0.571387241335372, 0.78468}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.531387241335372, 0.78468}], 
          Offset[{0, -1.5}, {0.531387241335372, 0.78468}]}], 
        LineBox[{{0.551387241335372, 0.7865903000000001}, {0.551387241335372, 
         0.7827697}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.551387241335372, 0.7865903000000001}], 
          Offset[{-1.5, 0}, {0.551387241335372, 0.7865903000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.551387241335372, 0.7827697}], 
          Offset[{-1.5, 0}, {0.551387241335372, 0.7827697}]}]}, {
        LineBox[{{0.531387241335372, 0.80524}, {0.4913872413353719, 
         0.80524}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.531387241335372, 0.80524}], 
          Offset[{0, -1.5}, {0.531387241335372, 0.80524}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4913872413353719, 0.80524}], 
          Offset[{0, -1.5}, {0.4913872413353719, 0.80524}]}], 
        LineBox[{{0.511387241335372, 0.8078561999999999}, {0.511387241335372, 
         0.8026238}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.511387241335372, 0.8078561999999999}], 
          Offset[{-1.5, 0}, {0.511387241335372, 0.8078561999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.511387241335372, 0.8026238}], 
          Offset[{-1.5, 0}, {0.511387241335372, 0.8026238}]}]}, {
        LineBox[{{0.4913872413353719, 0.82919}, {0.4513872413353719, 
         0.82919}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4913872413353719, 0.82919}], 
          Offset[{0, -1.5}, {0.4913872413353719, 0.82919}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4513872413353719, 0.82919}], 
          Offset[{0, -1.5}, {0.4513872413353719, 0.82919}]}], 
        LineBox[{{0.4713872413353719, 0.8322659}, {0.4713872413353719, 
         0.8261141}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4713872413353719, 0.8322659}], 
          Offset[{-1.5, 0}, {0.4713872413353719, 0.8322659}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4713872413353719, 0.8261141}], 
          Offset[{-1.5, 0}, {0.4713872413353719, 0.8261141}]}]}, {
        LineBox[{{0.4513872413353721, 0.84158}, {0.4113872413353721, 
         0.84158}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4513872413353721, 0.84158}], 
          Offset[{0, -1.5}, {0.4513872413353721, 0.84158}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4113872413353721, 0.84158}], 
          Offset[{0, -1.5}, {0.4113872413353721, 0.84158}]}], 
        LineBox[{{0.4313872413353721, 0.8445236}, {0.4313872413353721, 
         0.8386364}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4313872413353721, 0.8445236}], 
          Offset[{-1.5, 0}, {0.4313872413353721, 0.8445236}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4313872413353721, 0.8386364}], 
          Offset[{-1.5, 0}, {0.4313872413353721, 0.8386364}]}]}, {
        LineBox[{{0.4113872413353721, 0.87591}, {0.37138724133537204`, 
         0.87591}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4113872413353721, 0.87591}], 
          Offset[{0, -1.5}, {0.4113872413353721, 0.87591}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.37138724133537204`, 0.87591}], 
          Offset[{0, -1.5}, {0.37138724133537204`, 0.87591}]}], 
        LineBox[{{0.39138724133537206`, 0.8783669}, {0.39138724133537206`, 
         0.8734531}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.39138724133537206`, 0.8783669}], 
          Offset[{-1.5, 0}, {0.39138724133537206`, 0.8783669}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.39138724133537206`, 0.8734531}], 
          Offset[{-1.5, 0}, {0.39138724133537206`, 0.8734531}]}]}, {
        LineBox[{{0.37138724133537204`, 0.88651}, {0.331387241335372, 
         0.88651}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.37138724133537204`, 0.88651}], 
          Offset[{0, -1.5}, {0.37138724133537204`, 0.88651}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.331387241335372, 0.88651}], 
          Offset[{0, -1.5}, {0.331387241335372, 0.88651}]}], 
        LineBox[{{0.351387241335372, 0.8886686}, {0.351387241335372, 
         0.8843514}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.351387241335372, 0.8886686}], 
          Offset[{-1.5, 0}, {0.351387241335372, 0.8886686}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.351387241335372, 0.8843514}], 
          Offset[{-1.5, 0}, {0.351387241335372, 0.8843514}]}]}, {
        LineBox[{{0.331387241335372, 0.91163}, {0.29138724133537197`, 
         0.91163}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.331387241335372, 0.91163}], 
          Offset[{0, -1.5}, {0.331387241335372, 0.91163}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.29138724133537197`, 0.91163}], 
          Offset[{0, -1.5}, {0.29138724133537197`, 0.91163}]}], 
        LineBox[{{0.311387241335372, 0.9127000000000001}, {0.311387241335372, 
         0.91056}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.311387241335372, 0.9127000000000001}], 
          Offset[{-1.5, 0}, {0.311387241335372, 0.9127000000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.311387241335372, 0.91056}], 
          Offset[{-1.5, 0}, {0.311387241335372, 0.91056}]}]}, {
        LineBox[{{0.29138724133537197`, 0.92545}, {0.25138724133537194`, 
         0.92545}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.29138724133537197`, 0.92545}], 
          Offset[{0, -1.5}, {0.29138724133537197`, 0.92545}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.25138724133537194`, 0.92545}], 
          Offset[{0, -1.5}, {0.25138724133537194`, 0.92545}]}], 
        LineBox[{{0.27138724133537195`, 0.928061}, {0.27138724133537195`, 
         0.922839}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.27138724133537195`, 0.928061}], 
          Offset[{-1.5, 0}, {0.27138724133537195`, 0.928061}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.27138724133537195`, 0.922839}], 
          Offset[{-1.5, 0}, {0.27138724133537195`, 0.922839}]}]}, {
        LineBox[{{0.25138724133537194`, 0.94142}, {0.21138724133537193`, 
         0.94142}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.25138724133537194`, 0.94142}], 
          Offset[{0, -1.5}, {0.25138724133537194`, 0.94142}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.21138724133537193`, 0.94142}], 
          Offset[{0, -1.5}, {0.21138724133537193`, 0.94142}]}], 
        LineBox[{{0.23138724133537192`, 0.9444868000000001}, {
         0.23138724133537192`, 0.9383532}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.23138724133537192`, 0.9444868000000001}], 
          Offset[{-1.5, 0}, {0.23138724133537192`, 0.9444868000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.23138724133537192`, 0.9383532}], 
          Offset[{-1.5, 0}, {0.23138724133537192`, 0.9383532}]}]}, {
        LineBox[{{0.21138724133537187`, 0.94781}, {0.1713872413353719, 
         0.94781}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.21138724133537187`, 0.94781}], 
          Offset[{0, -1.5}, {0.21138724133537187`, 0.94781}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1713872413353719, 0.94781}], 
          Offset[{0, -1.5}, {0.1713872413353719, 0.94781}]}], 
        LineBox[{{0.19138724133537188`, 0.9505006}, {0.19138724133537188`, 
         0.9451194}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.19138724133537188`, 0.9505006}], 
          Offset[{-1.5, 0}, {0.19138724133537188`, 0.9505006}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.19138724133537188`, 0.9451194}], 
          Offset[{-1.5, 0}, {0.19138724133537188`, 0.9451194}]}]}, {
        LineBox[{{0.17138724133537184`, 0.95591}, {0.13138724133537186`, 
         0.95591}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.17138724133537184`, 0.95591}], 
          Offset[{0, -1.5}, {0.17138724133537184`, 0.95591}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.13138724133537186`, 0.95591}], 
          Offset[{0, -1.5}, {0.13138724133537186`, 0.95591}]}], 
        LineBox[{{0.15138724133537185`, 0.9580234000000001}, {
         0.15138724133537185`, 0.9537966}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.15138724133537185`, 0.9580234000000001}], 
          Offset[{-1.5, 0}, {0.15138724133537185`, 0.9580234000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.15138724133537185`, 0.9537966}], 
          Offset[{-1.5, 0}, {0.15138724133537185`, 0.9537966}]}]}, {
        LineBox[{{0.1313872413353718, 0.96005}, {0.09138724133537181, 
         0.96005}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1313872413353718, 0.96005}], 
          Offset[{0, -1.5}, {0.1313872413353718, 0.96005}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.09138724133537181, 0.96005}], 
          Offset[{0, -1.5}, {0.09138724133537181, 0.96005}]}], 
        LineBox[{{0.11138724133537181`, 0.9621789}, {0.11138724133537181`, 
         0.9579211}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.11138724133537181`, 0.9621789}], 
          Offset[{-1.5, 0}, {0.11138724133537181`, 0.9621789}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.11138724133537181`, 0.9579211}], 
          Offset[{-1.5, 0}, {0.11138724133537181`, 0.9579211}]}]}, {
        LineBox[{{0.09138724133537178, 0.96324}, {0.05138724133537177, 
         0.96324}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.09138724133537178, 0.96324}], 
          Offset[{0, -1.5}, {0.09138724133537178, 0.96324}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.05138724133537177, 0.96324}], 
          Offset[{0, -1.5}, {0.05138724133537177, 0.96324}]}], 
        LineBox[{{0.07138724133537178, 0.96546}, {0.07138724133537178, 
         0.96102}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.07138724133537178, 0.96546}], 
          Offset[{-1.5, 0}, {0.07138724133537178, 0.96546}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.07138724133537178, 0.96102}], 
          Offset[{-1.5, 0}, {0.07138724133537178, 0.96102}]}]}, {
        LineBox[{{0.05138724133537219, 0.95759}, {0.011387241335372184`, 
         0.95759}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.05138724133537219, 0.95759}], 
          Offset[{0, -1.5}, {0.05138724133537219, 0.95759}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.011387241335372184`, 0.95759}], 
          Offset[{0, -1.5}, {0.011387241335372184`, 0.95759}]}], 
        LineBox[{{0.031387241335372185`, 0.9591519000000001}, {
         0.031387241335372185`, 0.9560281}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.031387241335372185`, 0.9591519000000001}], 
          Offset[{-1.5, 0}, {0.031387241335372185`, 0.9591519000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.031387241335372185`, 0.9560281}], 
          Offset[{-1.5, 0}, {0.031387241335372185`, 0.9560281}]}]}, {
        LineBox[{{0.01138724133537215, 0.95579}, {-0.02861275866462785, 
         0.95579}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.01138724133537215, 0.95579}], 
          Offset[{0, -1.5}, {0.01138724133537215, 0.95579}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.02861275866462785, 0.95579}], 
          Offset[{0, -1.5}, {-0.02861275866462785, 0.95579}]}], 
        LineBox[{{-0.008612758664627851, 0.9572791}, {-0.008612758664627851, 
         0.9543009}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.008612758664627851, 0.9572791}], 
          Offset[{-1.5, 0}, {-0.008612758664627851, 0.9572791}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.008612758664627851, 0.9543009}], 
          Offset[{-1.5, 0}, {-0.008612758664627851, 0.9543009}]}]}, {
        LineBox[{{-0.028612758664627886`, 0.94843}, {-0.06861275866462789, 
         0.94843}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.028612758664627886`, 0.94843}], 
          Offset[{0, -1.5}, {-0.028612758664627886`, 0.94843}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.06861275866462789, 0.94843}], 
          Offset[{0, -1.5}, {-0.06861275866462789, 0.94843}]}], 
        LineBox[{{-0.048612758664627886`, 0.9506737}, {-0.048612758664627886`,
          0.9461863}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.048612758664627886`, 0.9506737}], 
          Offset[{-1.5, 0}, {-0.048612758664627886`, 0.9506737}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.048612758664627886`, 0.9461863}], 
          Offset[{-1.5, 0}, {-0.048612758664627886`, 0.9461863}]}]}, {
        LineBox[{{-0.06861275866462792, 0.93233}, {-0.10861275866462793`, 
         0.93233}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.06861275866462792, 0.93233}], 
          Offset[{0, -1.5}, {-0.06861275866462792, 0.93233}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.10861275866462793`, 0.93233}], 
          Offset[{0, -1.5}, {-0.10861275866462793`, 0.93233}]}], 
        LineBox[{{-0.08861275866462792, 0.9338989}, {-0.08861275866462792, 
         0.9307611}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.08861275866462792, 0.9338989}], 
          Offset[{-1.5, 0}, {-0.08861275866462792, 0.9338989}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.08861275866462792, 0.9307611}], 
          Offset[{-1.5, 0}, {-0.08861275866462792, 0.9307611}]}]}, {
        LineBox[{{-0.10861275866462795`, 0.91774}, {-0.14861275866462795`, 
         0.91774}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.10861275866462795`, 0.91774}], 
          Offset[{0, -1.5}, {-0.10861275866462795`, 0.91774}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.14861275866462795`, 0.91774}], 
          Offset[{0, -1.5}, {-0.14861275866462795`, 0.91774}]}], 
        LineBox[{{-0.12861275866462796`, 0.9196315}, {-0.12861275866462796`, 
         0.9158485}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.12861275866462796`, 0.9196315}], 
          Offset[{-1.5, 0}, {-0.12861275866462796`, 0.9196315}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.12861275866462796`, 0.9158485}], 
          Offset[{-1.5, 0}, {-0.12861275866462796`, 0.9158485}]}]}, {
        LineBox[{{-0.148612758664628, 0.89002}, {-0.18861275866462798`, 
         0.89002}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.148612758664628, 0.89002}], 
          Offset[{0, -1.5}, {-0.148612758664628, 0.89002}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.18861275866462798`, 0.89002}], 
          Offset[{0, -1.5}, {-0.18861275866462798`, 0.89002}]}], 
        LineBox[{{-0.168612758664628, 0.8912012}, {-0.168612758664628, 
         0.8888388}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.168612758664628, 0.8912012}], 
          Offset[{-1.5, 0}, {-0.168612758664628, 0.8912012}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.168612758664628, 0.8888388}], 
          Offset[{-1.5, 0}, {-0.168612758664628, 0.8888388}]}]}, {
        LineBox[{{-0.18861275866462804`, 0.88513}, {-0.22861275866462802`, 
         0.88513}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.18861275866462804`, 0.88513}], 
          Offset[{0, -1.5}, {-0.18861275866462804`, 0.88513}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.22861275866462802`, 0.88513}], 
          Offset[{0, -1.5}, {-0.22861275866462802`, 0.88513}]}], 
        LineBox[{{-0.20861275866462803`, 
         0.8867077999999999}, {-0.20861275866462803`, 0.8835522}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.20861275866462803`, 0.8867077999999999}], 
          Offset[{-1.5, 0}, {-0.20861275866462803`, 0.8867077999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.20861275866462803`, 0.8835522}], 
          Offset[{-1.5, 0}, {-0.20861275866462803`, 0.8835522}]}]}, {
        LineBox[{{-0.22861275866462807`, 0.85533}, {-0.2686127586646281, 
         0.85533}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.22861275866462807`, 0.85533}], 
          Offset[{0, -1.5}, {-0.22861275866462807`, 0.85533}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.2686127586646281, 0.85533}], 
          Offset[{0, -1.5}, {-0.2686127586646281, 0.85533}]}], 
        LineBox[{{-0.24861275866462806`, 0.8566768}, {-0.24861275866462806`, 
         0.8539832}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.24861275866462806`, 0.8566768}], 
          Offset[{-1.5, 0}, {-0.24861275866462806`, 0.8566768}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.24861275866462806`, 0.8539832}], 
          Offset[{-1.5, 0}, {-0.24861275866462806`, 0.8539832}]}]}, {
        LineBox[{{-0.2686127586646281, 0.83329}, {-0.3086127586646281, 
         0.83329}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.2686127586646281, 0.83329}], 
          Offset[{0, -1.5}, {-0.2686127586646281, 0.83329}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3086127586646281, 0.83329}], 
          Offset[{0, -1.5}, {-0.3086127586646281, 0.83329}]}], 
        LineBox[{{-0.2886127586646281, 0.8345504}, {-0.2886127586646281, 
         0.8320295999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.2886127586646281, 0.8345504}], 
          Offset[{-1.5, 0}, {-0.2886127586646281, 0.8345504}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.2886127586646281, 0.8320295999999999}], 
          Offset[{-1.5, 0}, {-0.2886127586646281, 0.8320295999999999}]}]}, {
        LineBox[{{-0.3086127586646281, 0.8045}, {-0.34861275866462815`, 
         0.8045}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3086127586646281, 0.8045}], 
          Offset[{0, -1.5}, {-0.3086127586646281, 0.8045}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.34861275866462815`, 0.8045}], 
          Offset[{0, -1.5}, {-0.34861275866462815`, 0.8045}]}], 
        LineBox[{{-0.32861275866462814`, 0.8066035}, {-0.32861275866462814`, 
         0.8023965}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.32861275866462814`, 0.8066035}], 
          Offset[{-1.5, 0}, {-0.32861275866462814`, 0.8066035}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.32861275866462814`, 0.8023965}], 
          Offset[{-1.5, 0}, {-0.32861275866462814`, 0.8023965}]}]}, {
        LineBox[{{-0.34861275866462815`, 0.76503}, {-0.3886127586646282, 
         0.76503}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.34861275866462815`, 0.76503}], 
          Offset[{0, -1.5}, {-0.34861275866462815`, 0.76503}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3886127586646282, 0.76503}], 
          Offset[{0, -1.5}, {-0.3886127586646282, 0.76503}]}], 
        LineBox[{{-0.36861275866462817`, 0.7663721}, {-0.36861275866462817`, 
         0.7636879}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.36861275866462817`, 0.7663721}], 
          Offset[{-1.5, 0}, {-0.36861275866462817`, 0.7663721}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.36861275866462817`, 0.7636879}], 
          Offset[{-1.5, 0}, {-0.36861275866462817`, 0.7636879}]}]}, {
        LineBox[{{-0.3886127586646282, 0.74231}, {-0.4286127586646282, 
         0.74231}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3886127586646282, 0.74231}], 
          Offset[{0, -1.5}, {-0.3886127586646282, 0.74231}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4286127586646282, 0.74231}], 
          Offset[{0, -1.5}, {-0.4286127586646282, 0.74231}]}], 
        LineBox[{{-0.4086127586646282, 0.743658}, {-0.4086127586646282, 
         0.740962}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4086127586646282, 0.743658}], 
          Offset[{-1.5, 0}, {-0.4086127586646282, 0.743658}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4086127586646282, 0.740962}], 
          Offset[{-1.5, 0}, {-0.4086127586646282, 0.740962}]}]}, {
        LineBox[{{-0.4286127586646278, 0.70684}, {-0.4686127586646278, 
         0.70684}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4286127586646278, 0.70684}], 
          Offset[{0, -1.5}, {-0.4286127586646278, 0.70684}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4686127586646278, 0.70684}], 
          Offset[{0, -1.5}, {-0.4686127586646278, 0.70684}]}], 
        LineBox[{{-0.4486127586646278, 0.7079836}, {-0.4486127586646278, 
         0.7056964}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4486127586646278, 0.7079836}], 
          Offset[{-1.5, 0}, {-0.4486127586646278, 0.7079836}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4486127586646278, 0.7056964}], 
          Offset[{-1.5, 0}, {-0.4486127586646278, 0.7056964}]}]}, {
        LineBox[{{-0.4686127586646278, 0.67732}, {-0.5086127586646279, 
         0.67732}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4686127586646278, 0.67732}], 
          Offset[{0, -1.5}, {-0.4686127586646278, 0.67732}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5086127586646279, 0.67732}], 
          Offset[{0, -1.5}, {-0.5086127586646279, 0.67732}]}], 
        LineBox[{{-0.48861275866462783`, 
         0.6784471000000001}, {-0.48861275866462783`, 0.6761929}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.48861275866462783`, 0.6784471000000001}], 
          Offset[{-1.5, 0}, {-0.48861275866462783`, 0.6784471000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.48861275866462783`, 0.6761929}], 
          Offset[{-1.5, 0}, {-0.48861275866462783`, 0.6761929}]}]}, {
        LineBox[{{-0.5086127586646279, 0.64193}, {-0.5486127586646279, 
         0.64193}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5086127586646279, 0.64193}], 
          Offset[{0, -1.5}, {-0.5086127586646279, 0.64193}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5486127586646279, 0.64193}], 
          Offset[{0, -1.5}, {-0.5486127586646279, 0.64193}]}], 
        LineBox[{{-0.5286127586646279, 0.6432211}, {-0.5286127586646279, 
         0.6406389}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5286127586646279, 0.6432211}], 
          Offset[{-1.5, 0}, {-0.5286127586646279, 0.6432211}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5286127586646279, 0.6406389}], 
          Offset[{-1.5, 0}, {-0.5286127586646279, 0.6406389}]}]}, {
        LineBox[{{-0.5486127586646279, 0.61218}, {-0.5886127586646279, 
         0.61218}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5486127586646279, 0.61218}], 
          Offset[{0, -1.5}, {-0.5486127586646279, 0.61218}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5886127586646279, 0.61218}], 
          Offset[{0, -1.5}, {-0.5886127586646279, 0.61218}]}], 
        LineBox[{{-0.5686127586646279, 0.61308115}, {-0.5686127586646279, 
         0.6112788499999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5686127586646279, 0.61308115}], 
          Offset[{-1.5, 0}, {-0.5686127586646279, 0.61308115}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5686127586646279, 0.6112788499999999}], 
          Offset[{-1.5, 0}, {-0.5686127586646279, 0.6112788499999999}]}]}, {
        LineBox[{{-0.5886127586646279, 0.58187}, {-0.628612758664628, 
         0.58187}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5886127586646279, 0.58187}], 
          Offset[{0, -1.5}, {-0.5886127586646279, 0.58187}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.628612758664628, 0.58187}], 
          Offset[{0, -1.5}, {-0.628612758664628, 0.58187}]}], 
        LineBox[{{-0.6086127586646279, 0.5833065}, {-0.6086127586646279, 
         0.5804335}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6086127586646279, 0.5833065}], 
          Offset[{-1.5, 0}, {-0.6086127586646279, 0.5833065}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6086127586646279, 0.5804335}], 
          Offset[{-1.5, 0}, {-0.6086127586646279, 0.5804335}]}]}, {
        LineBox[{{-0.628612758664628, 0.5432}, {-0.668612758664628, 0.5432}}],
         LineBox[{
         Offset[{0, 1.5}, {-0.628612758664628, 0.5432}], 
          Offset[{0, -1.5}, {-0.628612758664628, 0.5432}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.668612758664628, 0.5432}], 
          Offset[{0, -1.5}, {-0.668612758664628, 0.5432}]}], 
        LineBox[{{-0.648612758664628, 0.5442392}, {-0.648612758664628, 
         0.5421608}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.648612758664628, 0.5442392}], 
          Offset[{-1.5, 0}, {-0.648612758664628, 0.5442392}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.648612758664628, 0.5421608}], 
          Offset[{-1.5, 0}, {-0.648612758664628, 0.5421608}]}]}, {
        LineBox[{{-0.668612758664628, 0.50899}, {-0.708612758664628, 
         0.50899}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.668612758664628, 0.50899}], 
          Offset[{0, -1.5}, {-0.668612758664628, 0.50899}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.708612758664628, 0.50899}], 
          Offset[{0, -1.5}, {-0.708612758664628, 0.50899}]}], 
        LineBox[{{-0.688612758664628, 
         0.5098495000000001}, {-0.688612758664628, 0.5081305}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.688612758664628, 0.5098495000000001}], 
          Offset[{-1.5, 0}, {-0.688612758664628, 0.5098495000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.688612758664628, 0.5081305}], 
          Offset[{-1.5, 0}, {-0.688612758664628, 
           0.5081305}]}]}}}, {}}, {}}, {{}, {{}, 
     {RGBColor[0, 1, 0], PointSize[Small], AbsoluteThickness[1.6], 
      PointBox[CompressedData["
1:eJwBwQQ++yFib1JlAgAAAEsAAAACAAAAWLLwEs0rAkAGEhQ/xtzxPwb60Y3h
2QFAApoIG55e7z+0QbMI9ocBQHJQwkzbv+0/YomUgwo2AUC5jQbwFkjxPxDR
df4e5ABAA3gLJCh+8D++GFd5M5IAQLAD54wo7fA/bGA49EdAAEATYcPTK2Xw
PzVQM9643P8/Vg4tsp3v8D+S3/XT4Tj/P2HD0ytlGe0/7m64yQqV/j9y4UBI
FjDsP0r+er8z8f0/E0TdByC17T+mjT21XE39P+ZciqvKvu4/Ah0Aq4Wp/D9N
hA1Pr5TwP16swqCuBfw/cv4mFCLg7T+6O4WW12H7P4MvTKYKRvE/FstHjAC+
+j/ItaFinL/tP3JaCoIpGvo/EqW9wRcm8D/P6cx3Unb5P/vL7snDQvI/K3mP
bXvS+D8gY+5aQj7wP4cIUmOkLvg/DeAtkKD48D/klxRZzYr3P6gd/pqsUe8/
QCfXTvbm9j8F+kSeJF3uP5y2mUQfQ/Y/lkOLbOf78D/4RVw6SJ/1P1YrE36p
n+8/VNUeMHH79D/fT42XbhLwP7Bk4SWaV/Q/TtGRXP5D8j8M9KMbw7PzP2q8
dJMYBPE/aINmEewP8z/h0cYRa/HsP8USKQcVbPI/Ka4q+64I7T8houv8Pcjx
P9yAzw8jhOw/fTGu8mYk8T/eq1Ym/FLnP9nAcOiPgPA/b4EExY8x5T9qoGa8
cbnvPzPcgM8PI+Q/Ir/rp8Nx7j/6YYTwaOPjP9zdcJMVKu0/guLHmLuW4T+U
/PV+Z+LrPz7o2az6XOA/TBt7arma6j/7OnDOiNLcPwQ6AFYLU+k/2LYos0Em
1z+8WIVBXQvoP3Noke18P9M/dHcKLa/D5j+F61G4HoXPPy6WjxgBfOU/IJij
x+9txj/mtBQEUzTkP6NYbmk1JMI/ntOZ76Ts4j+p3EQtza24P1byHtv2pOE/
VcA9z582qj8OEaTGSF3gP+7rwDkjSps/jF9SZDUr3j96bTZWYp6lPwCdXDvZ
m9s/KzQQy2YOqT9w2mYSfQzZP+fG9IQlHrS/4Bdx6SB91j9wlScQdoqxv1BV
e8DE7dM/d76fGi/dvL/AkoWXaF7RP451cRsN4L2/YKAf3RiezT9rgqj7AKTC
v0AbNItgf8g/j6UPXVDfxr8glkg5qGDDP6GEmbZ/ZcW/ACK6zt+DvD/y0k1i
EFjFv8AX4ypvRrI/0hito6oJyr9AGxgO/RGgPwU0ETY8vca/AOVX5pCjgb/P
91PjpZvIv8ANRIHF46i/gxd9BWnGyr8gEXlkU6+2v9rhr8ka9cy/sA0oBGJ2
wL8UXKyowTTMv9CSE1YalcW/qoJRSZ2Azr/wF/+n0rPKv64SLA5nfs2/EJ3q
+YrSz78awFsgQfHLvxgR66WheNK/0lJ5O8Jpzb+o0+DO/QfVv64NFeP8Tcy/
OJbW91mX179g5dAi2/nOv8hYzCC2Jtq/yZOkaybf0L9QG8JJErbcv7N78rBQ
a9C/4N23cm5F37/1LXO6LCbQvzjQ1k1l6uC/Y2LzcW2o0L+AsVFiEzLiv+G0
4EVfQc6/yJLMdsF5479ZwARu3c3PvxB0R4tvweS/6StIMxZNz79YVcKfHQnm
v0inrnyW582/V1huxQ==
       
       "]], {{LineBox[{{2.291387241335372, 1.1164}, {2.251387241335372, 
         1.1164}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.291387241335372, 1.1164}], 
          Offset[{0, -1.5}, {2.291387241335372, 1.1164}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.251387241335372, 1.1164}], 
          Offset[{0, -1.5}, {2.251387241335372, 1.1164}]}], 
        LineBox[{{2.271387241335372, 1.192919}, {2.271387241335372, 
         1.039881}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.271387241335372, 1.192919}], 
          Offset[{-1.5, 0}, {2.271387241335372, 1.192919}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.271387241335372, 1.039881}], 
          Offset[{-1.5, 0}, {2.271387241335372, 1.039881}]}]}, {
        LineBox[{{2.251387241335372, 0.9803}, {2.211387241335372, 0.9803}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.251387241335372, 0.9803}], 
          Offset[{0, -1.5}, {2.251387241335372, 0.9803}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.211387241335372, 0.9803}], 
          Offset[{0, -1.5}, {2.211387241335372, 0.9803}]}], 
        LineBox[{{2.231387241335372, 1.10432}, {2.231387241335372, 
         0.8562799999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.231387241335372, 1.10432}], 
          Offset[{-1.5, 0}, {2.231387241335372, 1.10432}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.231387241335372, 0.8562799999999999}], 
          Offset[{-1.5, 0}, {2.231387241335372, 0.8562799999999999}]}]}, {
        LineBox[{{2.211387241335372, 0.92967}, {2.171387241335372, 0.92967}}],
         LineBox[{
         Offset[{0, 1.5}, {2.211387241335372, 0.92967}], 
          Offset[{0, -1.5}, {2.211387241335372, 0.92967}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.171387241335372, 0.92967}], 
          Offset[{0, -1.5}, {2.171387241335372, 0.92967}]}], 
        LineBox[{{2.191387241335372, 1.028252}, {2.191387241335372, 
         0.831088}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.191387241335372, 1.028252}], 
          Offset[{-1.5, 0}, {2.191387241335372, 1.028252}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.191387241335372, 0.831088}], 
          Offset[{-1.5, 0}, {2.191387241335372, 0.831088}]}]}, {
        LineBox[{{2.171387241335372, 1.0801}, {2.131387241335372, 1.0801}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.171387241335372, 1.0801}], 
          Offset[{0, -1.5}, {2.171387241335372, 1.0801}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.131387241335372, 1.0801}], 
          Offset[{0, -1.5}, {2.131387241335372, 1.0801}]}], 
        LineBox[{{2.151387241335372, 1.162512}, {2.151387241335372, 
         0.997688}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.151387241335372, 1.162512}], 
          Offset[{-1.5, 0}, {2.151387241335372, 1.162512}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.151387241335372, 0.997688}], 
          Offset[{-1.5, 0}, {2.151387241335372, 0.997688}]}]}, {
        LineBox[{{2.131387241335372, 1.0308}, {2.091387241335372, 1.0308}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.131387241335372, 1.0308}], 
          Offset[{0, -1.5}, {2.131387241335372, 1.0308}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.091387241335372, 1.0308}], 
          Offset[{0, -1.5}, {2.091387241335372, 1.0308}]}], 
        LineBox[{{2.111387241335372, 1.112315}, {2.111387241335372, 
         0.9492849999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.111387241335372, 1.112315}], 
          Offset[{-1.5, 0}, {2.111387241335372, 1.112315}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.111387241335372, 0.9492849999999999}], 
          Offset[{-1.5, 0}, {2.111387241335372, 0.9492849999999999}]}]}, {
        LineBox[{{2.091387241335372, 1.0579}, {2.0513872413353718`, 1.0579}}],
         LineBox[{
         Offset[{0, 1.5}, {2.091387241335372, 1.0579}], 
          Offset[{0, -1.5}, {2.091387241335372, 1.0579}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0513872413353718`, 1.0579}], 
          Offset[{0, -1.5}, {2.0513872413353718`, 1.0579}]}], 
        LineBox[{{2.0713872413353718`, 1.19521}, {2.0713872413353718`, 
         0.92059}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0713872413353718`, 1.19521}], 
          Offset[{-1.5, 0}, {2.0713872413353718`, 1.19521}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0713872413353718`, 0.92059}], 
          Offset[{-1.5, 0}, {2.0713872413353718`, 0.92059}]}]}, {
        LineBox[{{2.0513872413353718`, 1.0247}, {2.0113872413353717`, 
         1.0247}}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0513872413353718`, 1.0247}], 
          Offset[{0, -1.5}, {2.0513872413353718`, 1.0247}]}], 
        LineBox[{
         Offset[{0, 1.5}, {2.0113872413353717`, 1.0247}], 
          Offset[{0, -1.5}, {2.0113872413353717`, 1.0247}]}], 
        LineBox[{{2.0313872413353717`, 1.13978}, {2.0313872413353717`, 
         0.90962}}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0313872413353717`, 1.13978}], 
          Offset[{-1.5, 0}, {2.0313872413353717`, 1.13978}]}], 
        LineBox[{
         Offset[{1.5, 0}, {2.0313872413353717`, 0.90962}], 
          Offset[{-1.5, 0}, {2.0313872413353717`, 0.90962}]}]}, {
        LineBox[{{2.0113872413353717`, 1.0585}, {1.971387241335372, 1.0585}}],
         LineBox[{
         Offset[{0, 1.5}, {2.0113872413353717`, 1.0585}], 
          Offset[{0, -1.5}, {2.0113872413353717`, 1.0585}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.971387241335372, 1.0585}], 
          Offset[{0, -1.5}, {1.971387241335372, 1.0585}]}], 
        LineBox[{{1.991387241335372, 1.151419}, {1.991387241335372, 
         0.965581}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.991387241335372, 1.151419}], 
          Offset[{-1.5, 0}, {1.991387241335372, 1.151419}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.991387241335372, 0.965581}], 
          Offset[{-1.5, 0}, {1.991387241335372, 0.965581}]}]}, {
        LineBox[{{1.9713872413353721`, 0.90935}, {1.931387241335372, 
         0.90935}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.9713872413353721`, 0.90935}], 
          Offset[{0, -1.5}, {1.9713872413353721`, 0.90935}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.931387241335372, 0.90935}], 
          Offset[{0, -1.5}, {1.931387241335372, 0.90935}]}], 
        LineBox[{{1.9513872413353721`, 0.995128}, {1.9513872413353721`, 
         0.823572}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9513872413353721`, 0.995128}], 
          Offset[{-1.5, 0}, {1.9513872413353721`, 0.995128}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.9513872413353721`, 0.823572}], 
          Offset[{-1.5, 0}, {1.9513872413353721`, 0.823572}]}]}, {
        LineBox[{{1.931387241335372, 0.88087}, {1.891387241335372, 0.88087}}],
         LineBox[{
         Offset[{0, 1.5}, {1.931387241335372, 0.88087}], 
          Offset[{0, -1.5}, {1.931387241335372, 0.88087}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.891387241335372, 0.88087}], 
          Offset[{0, -1.5}, {1.891387241335372, 0.88087}]}], 
        LineBox[{{1.911387241335372, 0.923146}, {1.911387241335372, 
         0.8385940000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.911387241335372, 0.923146}], 
          Offset[{-1.5, 0}, {1.911387241335372, 0.923146}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.911387241335372, 0.8385940000000001}], 
          Offset[{-1.5, 0}, {1.911387241335372, 0.8385940000000001}]}]}, {
        LineBox[{{1.891387241335372, 0.92836}, {1.851387241335372, 0.92836}}],
         LineBox[{
         Offset[{0, 1.5}, {1.891387241335372, 0.92836}], 
          Offset[{0, -1.5}, {1.891387241335372, 0.92836}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.851387241335372, 0.92836}], 
          Offset[{0, -1.5}, {1.851387241335372, 0.92836}]}], 
        LineBox[{{1.871387241335372, 1.01328}, {1.871387241335372, 0.84344}}],
         LineBox[{
         Offset[{1.5, 0}, {1.871387241335372, 1.01328}], 
          Offset[{-1.5, 0}, {1.871387241335372, 1.01328}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.871387241335372, 0.84344}], 
          Offset[{-1.5, 0}, {1.871387241335372, 0.84344}]}]}, {
        LineBox[{{1.851387241335372, 0.96079}, {1.811387241335372, 0.96079}}],
         LineBox[{
         Offset[{0, 1.5}, {1.851387241335372, 0.96079}], 
          Offset[{0, -1.5}, {1.851387241335372, 0.96079}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.811387241335372, 0.96079}], 
          Offset[{0, -1.5}, {1.811387241335372, 0.96079}]}], 
        LineBox[{{1.831387241335372, 1.08074}, {1.831387241335372, 0.84084}}],
         LineBox[{
         Offset[{1.5, 0}, {1.831387241335372, 1.08074}], 
          Offset[{-1.5, 0}, {1.831387241335372, 1.08074}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.831387241335372, 0.84084}], 
          Offset[{-1.5, 0}, {1.831387241335372, 0.84084}]}]}, {
        LineBox[{{1.811387241335372, 1.0363}, {1.771387241335372, 1.0363}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.811387241335372, 1.0363}], 
          Offset[{0, -1.5}, {1.811387241335372, 1.0363}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.771387241335372, 1.0363}], 
          Offset[{0, -1.5}, {1.771387241335372, 1.0363}]}], 
        LineBox[{{1.791387241335372, 1.135685}, {1.791387241335372, 
         0.9369149999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.791387241335372, 1.135685}], 
          Offset[{-1.5, 0}, {1.791387241335372, 1.135685}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.791387241335372, 0.9369149999999999}], 
          Offset[{-1.5, 0}, {1.791387241335372, 0.9369149999999999}]}]}, {
        LineBox[{{1.771387241335372, 0.93361}, {1.731387241335372, 0.93361}}],
         LineBox[{
         Offset[{0, 1.5}, {1.771387241335372, 0.93361}], 
          Offset[{0, -1.5}, {1.771387241335372, 0.93361}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.731387241335372, 0.93361}], 
          Offset[{0, -1.5}, {1.731387241335372, 0.93361}]}], 
        LineBox[{{1.751387241335372, 1.002988}, {1.751387241335372, 
         0.8642320000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.751387241335372, 1.002988}], 
          Offset[{-1.5, 0}, {1.751387241335372, 1.002988}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.751387241335372, 0.8642320000000001}], 
          Offset[{-1.5, 0}, {1.751387241335372, 0.8642320000000001}]}]}, {
        LineBox[{{1.731387241335372, 1.0796}, {1.6913872413353719`, 1.0796}}],
         LineBox[{
         Offset[{0, 1.5}, {1.731387241335372, 1.0796}], 
          Offset[{0, -1.5}, {1.731387241335372, 1.0796}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6913872413353719`, 1.0796}], 
          Offset[{0, -1.5}, {1.6913872413353719`, 1.0796}]}], 
        LineBox[{{1.711387241335372, 1.140409}, {1.711387241335372, 
         1.0187909999999998`}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.711387241335372, 1.140409}], 
          Offset[{-1.5, 0}, {1.711387241335372, 1.140409}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.711387241335372, 1.0187909999999998`}], 
          Offset[{-1.5, 0}, {1.711387241335372, 1.0187909999999998`}]}]}, {
        LineBox[{{1.6913872413353719`, 0.92964}, {1.6513872413353718`, 
         0.92964}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6913872413353719`, 0.92964}], 
          Offset[{0, -1.5}, {1.6913872413353719`, 0.92964}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6513872413353718`, 0.92964}], 
          Offset[{0, -1.5}, {1.6513872413353718`, 0.92964}]}], 
        LineBox[{{1.6713872413353719`, 0.9679880000000001}, {
         1.6713872413353719`, 0.891292}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6713872413353719`, 0.9679880000000001}], 
          Offset[{-1.5, 0}, {1.6713872413353719`, 0.9679880000000001}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6713872413353719`, 0.891292}], 
          Offset[{-1.5, 0}, {1.6713872413353719`, 0.891292}]}]}, {
        LineBox[{{1.6513872413353718`, 1.0093}, {1.6113872413353718`, 
         1.0093}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6513872413353718`, 1.0093}], 
          Offset[{0, -1.5}, {1.6513872413353718`, 1.0093}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.6113872413353718`, 1.0093}], 
          Offset[{0, -1.5}, {1.6113872413353718`, 1.0093}]}], 
        LineBox[{{1.6313872413353718`, 1.1354000000000002`}, {
         1.6313872413353718`, 0.8832000000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6313872413353718`, 1.1354000000000002`}], 
          Offset[{-1.5, 0}, {1.6313872413353718`, 1.1354000000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.6313872413353718`, 0.8832000000000001}], 
          Offset[{-1.5, 0}, {1.6313872413353718`, 0.8832000000000001}]}]}, {
        LineBox[{{1.611387241335372, 1.1413}, {1.571387241335372, 1.1413}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.611387241335372, 1.1413}], 
          Offset[{0, -1.5}, {1.611387241335372, 1.1413}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.571387241335372, 1.1413}], 
          Offset[{0, -1.5}, {1.571387241335372, 1.1413}]}], 
        LineBox[{{1.591387241335372, 1.218122}, {1.591387241335372, 
         1.064478}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.591387241335372, 1.218122}], 
          Offset[{-1.5, 0}, {1.591387241335372, 1.218122}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.591387241335372, 1.064478}], 
          Offset[{-1.5, 0}, {1.591387241335372, 1.064478}]}]}, {
        LineBox[{{1.571387241335372, 1.0152}, {1.531387241335372, 1.0152}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.571387241335372, 1.0152}], 
          Offset[{0, -1.5}, {1.571387241335372, 1.0152}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.531387241335372, 1.0152}], 
          Offset[{0, -1.5}, {1.531387241335372, 1.0152}]}], 
        LineBox[{{1.551387241335372, 1.070578}, {1.551387241335372, 
         0.9598220000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.551387241335372, 1.070578}], 
          Offset[{-1.5, 0}, {1.551387241335372, 1.070578}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.551387241335372, 0.9598220000000001}], 
          Offset[{-1.5, 0}, {1.551387241335372, 0.9598220000000001}]}]}, {
        LineBox[{{1.531387241335372, 1.0607}, {1.491387241335372, 1.0607}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.531387241335372, 1.0607}], 
          Offset[{0, -1.5}, {1.531387241335372, 1.0607}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.491387241335372, 1.0607}], 
          Offset[{0, -1.5}, {1.491387241335372, 1.0607}]}], 
        LineBox[{{1.511387241335372, 1.100463}, {1.511387241335372, 
         1.020937}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.511387241335372, 1.100463}], 
          Offset[{-1.5, 0}, {1.511387241335372, 1.100463}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.511387241335372, 1.020937}], 
          Offset[{-1.5, 0}, {1.511387241335372, 1.020937}]}]}, {
        LineBox[{{1.4913872413353721`, 0.97872}, {1.4513872413353721`, 
         0.97872}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4913872413353721`, 0.97872}], 
          Offset[{0, -1.5}, {1.4913872413353721`, 0.97872}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4513872413353721`, 0.97872}], 
          Offset[{0, -1.5}, {1.4513872413353721`, 0.97872}]}], 
        LineBox[{{1.4713872413353721`, 1.020289}, {1.4713872413353721`, 
         0.9371510000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4713872413353721`, 1.020289}], 
          Offset[{-1.5, 0}, {1.4713872413353721`, 1.020289}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.4713872413353721`, 0.9371510000000001}], 
          Offset[{-1.5, 0}, {1.4713872413353721`, 0.9371510000000001}]}]}, {
        LineBox[{{1.4513872413353721`, 0.94887}, {1.411387241335372, 
         0.94887}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.4513872413353721`, 0.94887}], 
          Offset[{0, -1.5}, {1.4513872413353721`, 0.94887}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.411387241335372, 0.94887}], 
          Offset[{0, -1.5}, {1.411387241335372, 0.94887}]}], 
        LineBox[{{1.431387241335372, 1.030407}, {1.431387241335372, 
         0.867333}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.431387241335372, 1.030407}], 
          Offset[{-1.5, 0}, {1.431387241335372, 1.030407}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.431387241335372, 0.867333}], 
          Offset[{-1.5, 0}, {1.431387241335372, 0.867333}]}]}, {
        LineBox[{{1.411387241335372, 1.0615}, {1.371387241335372, 1.0615}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.411387241335372, 1.0615}], 
          Offset[{0, -1.5}, {1.411387241335372, 1.0615}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.371387241335372, 1.0615}], 
          Offset[{0, -1.5}, {1.371387241335372, 1.0615}]}], 
        LineBox[{{1.391387241335372, 1.1624100000000002`}, {1.391387241335372,
          0.96059}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.391387241335372, 1.1624100000000002`}], 
          Offset[{-1.5, 0}, {1.391387241335372, 1.1624100000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.391387241335372, 0.96059}], 
          Offset[{-1.5, 0}, {1.391387241335372, 0.96059}]}]}, {
        LineBox[{{1.371387241335372, 0.98824}, {1.331387241335372, 0.98824}}],
         LineBox[{
         Offset[{0, 1.5}, {1.371387241335372, 0.98824}], 
          Offset[{0, -1.5}, {1.371387241335372, 0.98824}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.331387241335372, 0.98824}], 
          Offset[{0, -1.5}, {1.331387241335372, 0.98824}]}], 
        LineBox[{{1.351387241335372, 1.069442}, {1.351387241335372, 
         0.907038}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.351387241335372, 1.069442}], 
          Offset[{-1.5, 0}, {1.351387241335372, 1.069442}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.351387241335372, 0.907038}], 
          Offset[{-1.5, 0}, {1.351387241335372, 0.907038}]}]}, {
        LineBox[{{1.331387241335372, 1.0045}, {1.291387241335372, 1.0045}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.331387241335372, 1.0045}], 
          Offset[{0, -1.5}, {1.331387241335372, 1.0045}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.291387241335372, 1.0045}], 
          Offset[{0, -1.5}, {1.291387241335372, 1.0045}]}], 
        LineBox[{{1.311387241335372, 1.059285}, {1.311387241335372, 
         0.949715}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.311387241335372, 1.059285}], 
          Offset[{-1.5, 0}, {1.311387241335372, 1.059285}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.311387241335372, 0.949715}], 
          Offset[{-1.5, 0}, {1.311387241335372, 0.949715}]}]}, {
        LineBox[{{1.291387241335372, 1.1416}, {1.251387241335372, 1.1416}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.291387241335372, 1.1416}], 
          Offset[{0, -1.5}, {1.291387241335372, 1.1416}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.251387241335372, 1.1416}], 
          Offset[{0, -1.5}, {1.251387241335372, 1.1416}]}], 
        LineBox[{{1.271387241335372, 1.2370489999999998`}, {1.271387241335372,
          1.046151}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.271387241335372, 1.2370489999999998`}], 
          Offset[{-1.5, 0}, {1.271387241335372, 1.2370489999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.271387241335372, 1.046151}], 
          Offset[{-1.5, 0}, {1.271387241335372, 1.046151}]}]}, {
        LineBox[{{1.251387241335372, 1.0635}, {1.211387241335372, 1.0635}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.251387241335372, 1.0635}], 
          Offset[{0, -1.5}, {1.251387241335372, 1.0635}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.211387241335372, 1.0635}], 
          Offset[{0, -1.5}, {1.211387241335372, 1.0635}]}], 
        LineBox[{{1.231387241335372, 1.1266839999999998`}, {1.231387241335372,
          1.000316}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.231387241335372, 1.1266839999999998`}], 
          Offset[{-1.5, 0}, {1.231387241335372, 1.1266839999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.231387241335372, 1.000316}], 
          Offset[{-1.5, 0}, {1.231387241335372, 1.000316}]}]}, {
        LineBox[{{1.211387241335372, 0.90447}, {1.1713872413353719`, 
         0.90447}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.211387241335372, 0.90447}], 
          Offset[{0, -1.5}, {1.211387241335372, 0.90447}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.1713872413353719`, 0.90447}], 
          Offset[{0, -1.5}, {1.1713872413353719`, 0.90447}]}], 
        LineBox[{{1.1913872413353719`, 0.969348}, {1.1913872413353719`, 
         0.839592}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.1913872413353719`, 0.969348}], 
          Offset[{-1.5, 0}, {1.1913872413353719`, 0.969348}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.1913872413353719`, 0.839592}], 
          Offset[{-1.5, 0}, {1.1913872413353719`, 0.839592}]}]}, {
        LineBox[{{1.171387241335372, 0.90731}, {1.131387241335372, 0.90731}}],
         LineBox[{
         Offset[{0, 1.5}, {1.171387241335372, 0.90731}], 
          Offset[{0, -1.5}, {1.171387241335372, 0.90731}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.131387241335372, 0.90731}], 
          Offset[{0, -1.5}, {1.131387241335372, 0.90731}]}], 
        LineBox[{{1.151387241335372, 0.9397369999999999}, {1.151387241335372, 
         0.874883}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.151387241335372, 0.9397369999999999}], 
          Offset[{-1.5, 0}, {1.151387241335372, 0.9397369999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.151387241335372, 0.874883}], 
          Offset[{-1.5, 0}, {1.151387241335372, 0.874883}]}]}, {
        LineBox[{{1.131387241335372, 0.89113}, {1.091387241335372, 0.89113}}],
         LineBox[{
         Offset[{0, 1.5}, {1.131387241335372, 0.89113}], 
          Offset[{0, -1.5}, {1.131387241335372, 0.89113}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.091387241335372, 0.89113}], 
          Offset[{0, -1.5}, {1.091387241335372, 0.89113}]}], 
        LineBox[{{1.111387241335372, 0.959178}, {1.111387241335372, 
         0.823082}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.111387241335372, 0.959178}], 
          Offset[{-1.5, 0}, {1.111387241335372, 0.959178}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.111387241335372, 0.823082}], 
          Offset[{-1.5, 0}, {1.111387241335372, 0.823082}]}]}, {
        LineBox[{{1.091387241335372, 0.72888}, {1.051387241335372, 0.72888}}],
         LineBox[{
         Offset[{0, 1.5}, {1.091387241335372, 0.72888}], 
          Offset[{0, -1.5}, {1.091387241335372, 0.72888}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.051387241335372, 0.72888}], 
          Offset[{0, -1.5}, {1.051387241335372, 0.72888}]}], 
        LineBox[{{1.071387241335372, 0.765635}, {1.071387241335372, 
         0.692125}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.071387241335372, 0.765635}], 
          Offset[{-1.5, 0}, {1.071387241335372, 0.765635}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.071387241335372, 0.692125}], 
          Offset[{-1.5, 0}, {1.071387241335372, 0.692125}]}]}, {
        LineBox[{{1.051387241335372, 0.6623}, {1.011387241335372, 0.6623}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.051387241335372, 0.6623}], 
          Offset[{0, -1.5}, {1.051387241335372, 0.6623}]}], 
        LineBox[{
         Offset[{0, 1.5}, {1.011387241335372, 0.6623}], 
          Offset[{0, -1.5}, {1.011387241335372, 0.6623}]}], 
        LineBox[{{1.031387241335372, 0.688939}, {1.031387241335372, 
         0.635661}}], 
        LineBox[{
         Offset[{1.5, 0}, {1.031387241335372, 0.688939}], 
          Offset[{-1.5, 0}, {1.031387241335372, 0.688939}]}], 
        LineBox[{
         Offset[{1.5, 0}, {1.031387241335372, 0.635661}], 
          Offset[{-1.5, 0}, {1.031387241335372, 0.635661}]}]}, {
        LineBox[{{1.011387241335372, 0.62928}, {0.9713872413353719, 
         0.62928}}], 
        LineBox[{
         Offset[{0, 1.5}, {1.011387241335372, 0.62928}], 
          Offset[{0, -1.5}, {1.011387241335372, 0.62928}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9713872413353719, 0.62928}], 
          Offset[{0, -1.5}, {0.9713872413353719, 0.62928}]}], 
        LineBox[{{0.9913872413353719, 0.6453439999999999}, {
         0.9913872413353719, 0.613216}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9913872413353719, 0.6453439999999999}], 
          Offset[{-1.5, 0}, {0.9913872413353719, 0.6453439999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9913872413353719, 0.613216}], 
          Offset[{-1.5, 0}, {0.9913872413353719, 0.613216}]}]}, {
        LineBox[{{0.9713872413353719, 0.62151}, {0.9313872413353719, 
         0.62151}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9713872413353719, 0.62151}], 
          Offset[{0, -1.5}, {0.9713872413353719, 0.62151}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9313872413353719, 0.62151}], 
          Offset[{0, -1.5}, {0.9313872413353719, 0.62151}]}], 
        LineBox[{{0.9513872413353719, 0.646147}, {0.9513872413353719, 
         0.596873}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9513872413353719, 0.646147}], 
          Offset[{-1.5, 0}, {0.9513872413353719, 0.646147}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9513872413353719, 0.596873}], 
          Offset[{-1.5, 0}, {0.9513872413353719, 0.596873}]}]}, {
        LineBox[{{0.9313872413353721, 0.54965}, {0.8913872413353721, 
         0.54965}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.9313872413353721, 0.54965}], 
          Offset[{0, -1.5}, {0.9313872413353721, 0.54965}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8913872413353721, 0.54965}], 
          Offset[{0, -1.5}, {0.8913872413353721, 0.54965}]}], 
        LineBox[{{0.9113872413353721, 0.566844}, {0.9113872413353721, 
         0.5324559999999999}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9113872413353721, 0.566844}], 
          Offset[{-1.5, 0}, {0.9113872413353721, 0.566844}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.9113872413353721, 0.5324559999999999}], 
          Offset[{-1.5, 0}, {0.9113872413353721, 0.5324559999999999}]}]}, {
        LineBox[{{0.8913872413353721, 0.51135}, {0.851387241335372, 
         0.51135}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.8913872413353721, 0.51135}], 
          Offset[{0, -1.5}, {0.8913872413353721, 0.51135}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.851387241335372, 0.51135}], 
          Offset[{0, -1.5}, {0.851387241335372, 0.51135}]}], 
        LineBox[{{0.871387241335372, 0.5344369999999999}, {0.871387241335372, 
         0.48826299999999995`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.871387241335372, 0.5344369999999999}], 
          Offset[{-1.5, 0}, {0.871387241335372, 0.5344369999999999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.871387241335372, 0.48826299999999995`}], 
          Offset[{-1.5, 0}, {0.871387241335372, 0.48826299999999995`}]}]}, {
        LineBox[{{0.851387241335372, 0.45035}, {0.811387241335372, 0.45035}}],
         LineBox[{
         Offset[{0, 1.5}, {0.851387241335372, 0.45035}], 
          Offset[{0, -1.5}, {0.851387241335372, 0.45035}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.811387241335372, 0.45035}], 
          Offset[{0, -1.5}, {0.811387241335372, 0.45035}]}], 
        LineBox[{{0.831387241335372, 0.46752099999999996`}, {
         0.831387241335372, 0.433179}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.831387241335372, 0.46752099999999996`}], 
          Offset[{-1.5, 0}, {0.831387241335372, 0.46752099999999996`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.831387241335372, 0.433179}], 
          Offset[{-1.5, 0}, {0.831387241335372, 0.433179}]}]}, {
        LineBox[{{0.811387241335372, 0.36171}, {0.771387241335372, 0.36171}}],
         LineBox[{
         Offset[{0, 1.5}, {0.811387241335372, 0.36171}], 
          Offset[{0, -1.5}, {0.811387241335372, 0.36171}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.771387241335372, 0.36171}], 
          Offset[{0, -1.5}, {0.771387241335372, 0.36171}]}], 
        LineBox[{{0.791387241335372, 0.378999}, {0.791387241335372, 
         0.344421}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.791387241335372, 0.378999}], 
          Offset[{-1.5, 0}, {0.791387241335372, 0.378999}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.791387241335372, 0.344421}], 
          Offset[{-1.5, 0}, {0.791387241335372, 0.344421}]}]}, {
        LineBox[{{0.771387241335372, 0.30075}, {0.7313872413353719, 
         0.30075}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.771387241335372, 0.30075}], 
          Offset[{0, -1.5}, {0.771387241335372, 0.30075}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7313872413353719, 0.30075}], 
          Offset[{0, -1.5}, {0.7313872413353719, 0.30075}]}], 
        LineBox[{{0.7513872413353719, 0.32039}, {0.7513872413353719, 
         0.28111}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7513872413353719, 0.32039}], 
          Offset[{-1.5, 0}, {0.7513872413353719, 0.32039}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7513872413353719, 0.28111}], 
          Offset[{-1.5, 0}, {0.7513872413353719, 0.28111}]}]}, {
        LineBox[{{0.7313872413353719, 0.24625}, {0.6913872413353719, 
         0.24625}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.7313872413353719, 0.24625}], 
          Offset[{0, -1.5}, {0.7313872413353719, 0.24625}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6913872413353719, 0.24625}], 
          Offset[{0, -1.5}, {0.6913872413353719, 0.24625}]}], 
        LineBox[{{0.7113872413353719, 0.259849}, {0.7113872413353719, 
         0.232651}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7113872413353719, 0.259849}], 
          Offset[{-1.5, 0}, {0.7113872413353719, 0.259849}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.7113872413353719, 0.232651}], 
          Offset[{-1.5, 0}, {0.7113872413353719, 0.232651}]}]}, {
        LineBox[{{0.6913872413353721, 0.17523}, {0.6513872413353721, 
         0.17523}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6913872413353721, 0.17523}], 
          Offset[{0, -1.5}, {0.6913872413353721, 0.17523}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6513872413353721, 0.17523}], 
          Offset[{0, -1.5}, {0.6513872413353721, 0.17523}]}], 
        LineBox[{{0.6713872413353721, 0.1827319}, {0.6713872413353721, 
         0.1677281}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6713872413353721, 0.1827319}], 
          Offset[{-1.5, 0}, {0.6713872413353721, 0.1827319}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.6713872413353721, 0.1677281}], 
          Offset[{-1.5, 0}, {0.6713872413353721, 0.1677281}]}]}, {
        LineBox[{{0.6513872413353721, 0.14173}, {0.611387241335372, 
         0.14173}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.6513872413353721, 0.14173}], 
          Offset[{0, -1.5}, {0.6513872413353721, 0.14173}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.611387241335372, 0.14173}], 
          Offset[{0, -1.5}, {0.611387241335372, 0.14173}]}], 
        LineBox[{{0.631387241335372, 0.1492031}, {0.631387241335372, 
         0.13425689999999998`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.631387241335372, 0.1492031}], 
          Offset[{-1.5, 0}, {0.631387241335372, 0.1492031}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.631387241335372, 0.13425689999999998`}], 
          Offset[{-1.5, 0}, {0.631387241335372, 0.13425689999999998`}]}]}, {
        LineBox[{{0.611387241335372, 0.096402}, {0.571387241335372, 
         0.096402}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.611387241335372, 0.096402}], 
          Offset[{0, -1.5}, {0.611387241335372, 0.096402}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.571387241335372, 0.096402}], 
          Offset[{0, -1.5}, {0.571387241335372, 0.096402}]}], 
        LineBox[{{0.591387241335372, 0.109946}, {0.591387241335372, 
         0.082858}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.591387241335372, 0.109946}], 
          Offset[{-1.5, 0}, {0.591387241335372, 0.109946}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.591387241335372, 0.082858}], 
          Offset[{-1.5, 0}, {0.591387241335372, 0.082858}]}]}, {
        LineBox[{{0.571387241335372, 0.051198}, {0.531387241335372, 
         0.051198}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.571387241335372, 0.051198}], 
          Offset[{0, -1.5}, {0.571387241335372, 0.051198}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.531387241335372, 0.051198}], 
          Offset[{0, -1.5}, {0.531387241335372, 0.051198}]}], 
        LineBox[{{0.551387241335372, 0.059321200000000004`}, {
         0.551387241335372, 0.043074799999999996`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.551387241335372, 0.059321200000000004`}], 
          Offset[{-1.5, 0}, {0.551387241335372, 0.059321200000000004`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.551387241335372, 0.043074799999999996`}], 
          Offset[{-1.5, 0}, {0.551387241335372, 0.043074799999999996`}]}]}, {
        LineBox[{{0.531387241335372, 0.02665}, {0.4913872413353719, 
         0.02665}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.531387241335372, 0.02665}], 
          Offset[{0, -1.5}, {0.531387241335372, 0.02665}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4913872413353719, 0.02665}], 
          Offset[{0, -1.5}, {0.4913872413353719, 0.02665}]}], 
        LineBox[{{0.511387241335372, 0.0364501}, {0.511387241335372, 
         0.0168499}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.511387241335372, 0.0364501}], 
          Offset[{-1.5, 0}, {0.511387241335372, 0.0364501}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.511387241335372, 0.0168499}], 
          Offset[{-1.5, 0}, {0.511387241335372, 0.0168499}]}]}, {
        LineBox[{{0.4913872413353719, 0.042224}, {0.4513872413353719, 
         0.042224}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4913872413353719, 0.042224}], 
          Offset[{0, -1.5}, {0.4913872413353719, 0.042224}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4513872413353719, 0.042224}], 
          Offset[{0, -1.5}, {0.4513872413353719, 0.042224}]}], 
        LineBox[{{0.4713872413353719, 0.054745999999999996`}, {
         0.4713872413353719, 0.029702}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4713872413353719, 0.054745999999999996`}], 
          Offset[{-1.5, 0}, {0.4713872413353719, 0.054745999999999996`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4713872413353719, 0.029702}], 
          Offset[{-1.5, 0}, {0.4713872413353719, 0.029702}]}]}, {
        LineBox[{{0.4513872413353721, 0.048938}, {0.4113872413353721, 
         0.048938}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4513872413353721, 0.048938}], 
          Offset[{0, -1.5}, {0.4513872413353721, 0.048938}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4113872413353721, 0.048938}], 
          Offset[{0, -1.5}, {0.4113872413353721, 0.048938}]}], 
        LineBox[{{0.4313872413353721, 0.0569242}, {0.4313872413353721, 
         0.040951800000000003`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4313872413353721, 0.0569242}], 
          Offset[{-1.5, 0}, {0.4313872413353721, 0.0569242}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.4313872413353721, 0.040951800000000003`}], 
          Offset[{-1.5, 0}, {0.4313872413353721, 0.040951800000000003`}]}]}, {
        LineBox[{{0.4113872413353721, -0.078585}, {
         0.37138724133537204`, -0.078585}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.4113872413353721, -0.078585}], 
          Offset[{0, -1.5}, {0.4113872413353721, -0.078585}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.37138724133537204`, -0.078585}], 
          Offset[{0, -1.5}, {0.37138724133537204`, -0.078585}]}], 
        LineBox[{{0.39138724133537206`, -0.065853}, {
         0.39138724133537206`, -0.09131700000000001}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.39138724133537206`, -0.065853}], 
          Offset[{-1.5, 0}, {0.39138724133537206`, -0.065853}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.39138724133537206`, -0.09131700000000001}], 
          Offset[{-1.5, 0}, {
           0.39138724133537206`, -0.09131700000000001}]}]}, {
        LineBox[{{0.37138724133537204`, -0.068519}, {
         0.331387241335372, -0.068519}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.37138724133537204`, -0.068519}], 
          Offset[{0, -1.5}, {0.37138724133537204`, -0.068519}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.331387241335372, -0.068519}], 
          Offset[{0, -1.5}, {0.331387241335372, -0.068519}]}], 
        LineBox[{{0.351387241335372, -0.058335}, {
         0.351387241335372, -0.078703}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.351387241335372, -0.058335}], 
          Offset[{-1.5, 0}, {0.351387241335372, -0.058335}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.351387241335372, -0.078703}], 
          Offset[{-1.5, 0}, {0.351387241335372, -0.078703}]}]}, {
        LineBox[{{0.331387241335372, -0.11275}, {
         0.29138724133537197`, -0.11275}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.331387241335372, -0.11275}], 
          Offset[{0, -1.5}, {0.331387241335372, -0.11275}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.29138724133537197`, -0.11275}], 
          Offset[{0, -1.5}, {0.29138724133537197`, -0.11275}]}], 
        LineBox[{{0.311387241335372, -0.1056405}, {
         0.311387241335372, -0.11985950000000001`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.311387241335372, -0.1056405}], 
          Offset[{-1.5, 0}, {0.311387241335372, -0.1056405}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.311387241335372, -0.11985950000000001`}], 
          Offset[{-1.5, 0}, {0.311387241335372, -0.11985950000000001`}]}]}, {
        LineBox[{{0.29138724133537197`, -0.1167}, {
         0.25138724133537194`, -0.1167}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.29138724133537197`, -0.1167}], 
          Offset[{0, -1.5}, {0.29138724133537197`, -0.1167}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.25138724133537194`, -0.1167}], 
          Offset[{0, -1.5}, {0.25138724133537194`, -0.1167}]}], 
        LineBox[{{0.27138724133537195`, -0.10323}, {
         0.27138724133537195`, -0.13017}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.27138724133537195`, -0.10323}], 
          Offset[{-1.5, 0}, {0.27138724133537195`, -0.10323}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.27138724133537195`, -0.13017}], 
          Offset[{-1.5, 0}, {0.27138724133537195`, -0.13017}]}]}, {
        LineBox[{{0.25138724133537194`, -0.14563}, {
         0.21138724133537193`, -0.14563}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.25138724133537194`, -0.14563}], 
          Offset[{0, -1.5}, {0.25138724133537194`, -0.14563}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.21138724133537193`, -0.14563}], 
          Offset[{0, -1.5}, {0.21138724133537193`, -0.14563}]}], 
        LineBox[{{0.23138724133537192`, -0.135361}, {
         0.23138724133537192`, -0.155899}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.23138724133537192`, -0.135361}], 
          Offset[{-1.5, 0}, {0.23138724133537192`, -0.135361}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.23138724133537192`, -0.155899}], 
          Offset[{-1.5, 0}, {0.23138724133537192`, -0.155899}]}]}, {
        LineBox[{{0.21138724133537187`, -0.17869}, {
         0.1713872413353719, -0.17869}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.21138724133537187`, -0.17869}], 
          Offset[{0, -1.5}, {0.21138724133537187`, -0.17869}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1713872413353719, -0.17869}], 
          Offset[{0, -1.5}, {0.1713872413353719, -0.17869}]}], 
        LineBox[{{0.19138724133537188`, -0.14243599999999998`}, {
         0.19138724133537188`, -0.214944}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.19138724133537188`, -0.14243599999999998`}], 
          Offset[{-1.5, 0}, {0.19138724133537188`, -0.14243599999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.19138724133537188`, -0.214944}], 
          Offset[{-1.5, 0}, {0.19138724133537188`, -0.214944}]}]}, {
        LineBox[{{0.17138724133537184`, -0.16716}, {
         0.13138724133537186`, -0.16716}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.17138724133537184`, -0.16716}], 
          Offset[{0, -1.5}, {0.17138724133537184`, -0.16716}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.13138724133537186`, -0.16716}], 
          Offset[{0, -1.5}, {0.13138724133537186`, -0.16716}]}], 
        LineBox[{{0.15138724133537185`, -0.156408}, {
         0.15138724133537185`, -0.17791200000000001`}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.15138724133537185`, -0.156408}], 
          Offset[{-1.5, 0}, {0.15138724133537185`, -0.156408}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.15138724133537185`, -0.17791200000000001`}], 
          Offset[{-1.5, 0}, {
           0.15138724133537185`, -0.17791200000000001`}]}]}, {
        LineBox[{{0.1313872413353718, -0.16675}, {
         0.09138724133537181, -0.16675}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.1313872413353718, -0.16675}], 
          Offset[{0, -1.5}, {0.1313872413353718, -0.16675}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.09138724133537181, -0.16675}], 
          Offset[{0, -1.5}, {0.09138724133537181, -0.16675}]}], 
        LineBox[{{0.11138724133537181`, -0.15199200000000002`}, {
         0.11138724133537181`, -0.181508}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.11138724133537181`, -0.15199200000000002`}], 
          Offset[{-1.5, 0}, {0.11138724133537181`, -0.15199200000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.11138724133537181`, -0.181508}], 
          Offset[{-1.5, 0}, {0.11138724133537181`, -0.181508}]}]}, {
        LineBox[{{0.09138724133537178, -0.20342}, {
         0.05138724133537177, -0.20342}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.09138724133537178, -0.20342}], 
          Offset[{0, -1.5}, {0.09138724133537178, -0.20342}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.05138724133537177, -0.20342}], 
          Offset[{0, -1.5}, {0.05138724133537177, -0.20342}]}], 
        LineBox[{{0.07138724133537178, -0.19382629999999998`}, {
         0.07138724133537178, -0.2130137}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.07138724133537178, -0.19382629999999998`}], 
          Offset[{-1.5, 0}, {0.07138724133537178, -0.19382629999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.07138724133537178, -0.2130137}], 
          Offset[{-1.5, 0}, {0.07138724133537178, -0.2130137}]}]}, {
        LineBox[{{0.05138724133537219, -0.17765}, {
         0.011387241335372184`, -0.17765}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.05138724133537219, -0.17765}], 
          Offset[{0, -1.5}, {0.05138724133537219, -0.17765}]}], 
        LineBox[{
         Offset[{0, 1.5}, {0.011387241335372184`, -0.17765}], 
          Offset[{0, -1.5}, {0.011387241335372184`, -0.17765}]}], 
        LineBox[{{0.031387241335372185`, -0.1720772}, {
         0.031387241335372185`, -0.1832228}}], 
        LineBox[{
         Offset[{1.5, 0}, {0.031387241335372185`, -0.1720772}], 
          Offset[{-1.5, 0}, {0.031387241335372185`, -0.1720772}]}], 
        LineBox[{
         Offset[{1.5, 0}, {0.031387241335372185`, -0.1832228}], 
          Offset[{-1.5, 0}, {0.031387241335372185`, -0.1832228}]}]}, {
        LineBox[{{
         0.01138724133537215, -0.19225}, {-0.02861275866462785, -0.19225}}], 
        LineBox[{
         Offset[{0, 1.5}, {0.01138724133537215, -0.19225}], 
          Offset[{0, -1.5}, {0.01138724133537215, -0.19225}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.02861275866462785, -0.19225}], 
          Offset[{0, -1.5}, {-0.02861275866462785, -0.19225}]}], 
        LineBox[{{-0.008612758664627851, -0.1876954}, {-0.008612758664627851, \
-0.1968046}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.008612758664627851, -0.1876954}], 
          Offset[{-1.5, 0}, {-0.008612758664627851, -0.1876954}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.008612758664627851, -0.1968046}], 
          Offset[{-1.5, 0}, {-0.008612758664627851, -0.1968046}]}]}, {
        LineBox[{{-0.028612758664627886`, -0.20918}, {-0.06861275866462789, \
-0.20918}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.028612758664627886`, -0.20918}], 
          Offset[{0, -1.5}, {-0.028612758664627886`, -0.20918}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.06861275866462789, -0.20918}], 
          Offset[{0, -1.5}, {-0.06861275866462789, -0.20918}]}], 
        LineBox[{{-0.048612758664627886`, -0.198831}, \
{-0.048612758664627886`, -0.219529}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.048612758664627886`, -0.198831}], 
          Offset[{-1.5, 0}, {-0.048612758664627886`, -0.198831}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.048612758664627886`, -0.219529}], 
          Offset[{-1.5, 0}, {-0.048612758664627886`, -0.219529}]}]}, {
        LineBox[{{-0.06861275866462792, -0.22623}, {-0.10861275866462793`, \
-0.22623}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.06861275866462792, -0.22623}], 
          Offset[{0, -1.5}, {-0.06861275866462792, -0.22623}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.10861275866462793`, -0.22623}], 
          Offset[{0, -1.5}, {-0.10861275866462793`, -0.22623}]}], 
        LineBox[{{-0.08861275866462792, -0.21856299999999998`}, \
{-0.08861275866462792, -0.233897}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.08861275866462792, -0.21856299999999998`}], 
          Offset[{-1.5, 0}, {-0.08861275866462792, -0.21856299999999998`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.08861275866462792, -0.233897}], 
          Offset[{-1.5, 0}, {-0.08861275866462792, -0.233897}]}]}, {
        LineBox[{{-0.10861275866462795`, -0.22036}, {-0.14861275866462795`, \
-0.22036}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.10861275866462795`, -0.22036}], 
          Offset[{0, -1.5}, {-0.10861275866462795`, -0.22036}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.14861275866462795`, -0.22036}], 
          Offset[{0, -1.5}, {-0.14861275866462795`, -0.22036}]}], 
        LineBox[{{-0.12861275866462796`, -0.2120427}, {-0.12861275866462796`, \
-0.2286773}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.12861275866462796`, -0.2120427}], 
          Offset[{-1.5, 0}, {-0.12861275866462796`, -0.2120427}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.12861275866462796`, -0.2286773}], 
          Offset[{-1.5, 0}, {-0.12861275866462796`, -0.2286773}]}]}, {
        LineBox[{{-0.148612758664628, -0.2383}, {-0.18861275866462798`, \
-0.2383}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.148612758664628, -0.2383}], 
          Offset[{0, -1.5}, {-0.148612758664628, -0.2383}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.18861275866462798`, -0.2383}], 
          Offset[{0, -1.5}, {-0.18861275866462798`, -0.2383}]}], 
        LineBox[{{-0.168612758664628, -0.2299055}, {-0.168612758664628, \
-0.2466945}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.168612758664628, -0.2299055}], 
          Offset[{-1.5, 0}, {-0.168612758664628, -0.2299055}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.168612758664628, -0.2466945}], 
          Offset[{-1.5, 0}, {-0.168612758664628, -0.2466945}]}]}, {
        LineBox[{{-0.18861275866462804`, -0.23042}, {-0.22861275866462802`, \
-0.23042}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.18861275866462804`, -0.23042}], 
          Offset[{0, -1.5}, {-0.18861275866462804`, -0.23042}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.22861275866462802`, -0.23042}], 
          Offset[{0, -1.5}, {-0.22861275866462802`, -0.23042}]}], 
        LineBox[{{-0.20861275866462803`, -0.22010100000000002`}, \
{-0.20861275866462803`, -0.240739}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.20861275866462803`, -0.22010100000000002`}], 
          Offset[{-1.5, 0}, {-0.20861275866462803`, -0.22010100000000002`}]}],
         LineBox[{
         Offset[{1.5, 0}, {-0.20861275866462803`, -0.240739}], 
          Offset[{-1.5, 0}, {-0.20861275866462803`, -0.240739}]}]}, {
        LineBox[{{-0.22861275866462807`, -0.2183}, {-0.2686127586646281, \
-0.2183}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.22861275866462807`, -0.2183}], 
          Offset[{0, -1.5}, {-0.22861275866462807`, -0.2183}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.2686127586646281, -0.2183}], 
          Offset[{0, -1.5}, {-0.2686127586646281, -0.2183}]}], 
        LineBox[{{-0.24861275866462806`, -0.2159123}, {-0.24861275866462806`, \
-0.2206877}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.24861275866462806`, -0.2159123}], 
          Offset[{-1.5, 0}, {-0.24861275866462806`, -0.2159123}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.24861275866462806`, -0.2206877}], 
          Offset[{-1.5, 0}, {-0.24861275866462806`, -0.2206877}]}]}, {
        LineBox[{{-0.2686127586646281, -0.22979}, {-0.3086127586646281, \
-0.22979}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.2686127586646281, -0.22979}], 
          Offset[{0, -1.5}, {-0.2686127586646281, -0.22979}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3086127586646281, -0.22979}], 
          Offset[{0, -1.5}, {-0.3086127586646281, -0.22979}]}], 
        LineBox[{{-0.2886127586646281, -0.219716}, {-0.2886127586646281, \
-0.239864}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.2886127586646281, -0.219716}], 
          Offset[{-1.5, 0}, {-0.2886127586646281, -0.219716}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.2886127586646281, -0.239864}], 
          Offset[{-1.5, 0}, {-0.2886127586646281, -0.239864}]}]}, {
        LineBox[{{-0.3086127586646281, -0.22113}, {-0.34861275866462815`, \
-0.22113}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3086127586646281, -0.22113}], 
          Offset[{0, -1.5}, {-0.3086127586646281, -0.22113}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.34861275866462815`, -0.22113}], 
          Offset[{0, -1.5}, {-0.34861275866462815`, -0.22113}]}], 
        LineBox[{{-0.32861275866462814`, -0.2165857}, {-0.32861275866462814`, \
-0.2256743}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.32861275866462814`, -0.2165857}], 
          Offset[{-1.5, 0}, {-0.32861275866462814`, -0.2165857}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.32861275866462814`, -0.2256743}], 
          Offset[{-1.5, 0}, {-0.32861275866462814`, -0.2256743}]}]}, {
        LineBox[{{-0.34861275866462815`, -0.242}, {-0.3886127586646282, \
-0.242}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.34861275866462815`, -0.242}], 
          Offset[{0, -1.5}, {-0.34861275866462815`, -0.242}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3886127586646282, -0.242}], 
          Offset[{0, -1.5}, {-0.3886127586646282, -0.242}]}], 
        LineBox[{{-0.36861275866462817`, -0.23682209999999998`}, \
{-0.36861275866462817`, -0.2471779}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.36861275866462817`, -0.23682209999999998`}], 
          Offset[{-1.5, 0}, {-0.36861275866462817`, -0.23682209999999998`}]}],
         LineBox[{
         Offset[{1.5, 0}, {-0.36861275866462817`, -0.2471779}], 
          Offset[{-1.5, 0}, {-0.36861275866462817`, -0.2471779}]}]}, {
        LineBox[{{-0.3886127586646282, -0.26362}, {-0.4286127586646282, \
-0.26362}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.3886127586646282, -0.26362}], 
          Offset[{0, -1.5}, {-0.3886127586646282, -0.26362}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4286127586646282, -0.26362}], 
          Offset[{0, -1.5}, {-0.4286127586646282, -0.26362}]}], 
        LineBox[{{-0.4086127586646282, -0.242514}, {-0.4086127586646282, \
-0.28472600000000003`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4086127586646282, -0.242514}], 
          Offset[{-1.5, 0}, {-0.4086127586646282, -0.242514}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4086127586646282, -0.28472600000000003`}], 
          Offset[{-1.5, 
            0}, {-0.4086127586646282, -0.28472600000000003`}]}]}, {
        LineBox[{{-0.4286127586646278, -0.25655}, {-0.4686127586646278, \
-0.25655}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4286127586646278, -0.25655}], 
          Offset[{0, -1.5}, {-0.4286127586646278, -0.25655}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4686127586646278, -0.25655}], 
          Offset[{0, -1.5}, {-0.4686127586646278, -0.25655}]}], 
        LineBox[{{-0.4486127586646278, -0.241168}, {-0.4486127586646278, \
-0.271932}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4486127586646278, -0.241168}], 
          Offset[{-1.5, 0}, {-0.4486127586646278, -0.241168}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.4486127586646278, -0.271932}], 
          Offset[{-1.5, 0}, {-0.4486127586646278, -0.271932}]}]}, {
        LineBox[{{-0.4686127586646278, -0.25233}, {-0.5086127586646279, \
-0.25233}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.4686127586646278, -0.25233}], 
          Offset[{0, -1.5}, {-0.4686127586646278, -0.25233}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5086127586646279, -0.25233}], 
          Offset[{0, -1.5}, {-0.5086127586646279, -0.25233}]}], 
        LineBox[{{-0.48861275866462783`, -0.24386839999999999`}, \
{-0.48861275866462783`, -0.2607916}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.48861275866462783`, -0.24386839999999999`}], 
          Offset[{-1.5, 0}, {-0.48861275866462783`, -0.24386839999999999`}]}],
         LineBox[{
         Offset[{1.5, 0}, {-0.48861275866462783`, -0.2607916}], 
          Offset[{-1.5, 0}, {-0.48861275866462783`, -0.2607916}]}]}, {
        LineBox[{{-0.5086127586646279, -0.26028}, {-0.5486127586646279, \
-0.26028}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5086127586646279, -0.26028}], 
          Offset[{0, -1.5}, {-0.5086127586646279, -0.26028}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5486127586646279, -0.26028}], 
          Offset[{0, -1.5}, {-0.5486127586646279, -0.26028}]}], 
        LineBox[{{-0.5286127586646279, -0.2532865}, {-0.5286127586646279, \
-0.2672735}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5286127586646279, -0.2532865}], 
          Offset[{-1.5, 0}, {-0.5286127586646279, -0.2532865}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5286127586646279, -0.2672735}], 
          Offset[{-1.5, 0}, {-0.5286127586646279, -0.2672735}]}]}, {
        LineBox[{{-0.5486127586646279, -0.23637}, {-0.5886127586646279, \
-0.23637}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5486127586646279, -0.23637}], 
          Offset[{0, -1.5}, {-0.5486127586646279, -0.23637}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5886127586646279, -0.23637}], 
          Offset[{0, -1.5}, {-0.5886127586646279, -0.23637}]}], 
        LineBox[{{-0.5686127586646279, -0.2312804}, {-0.5686127586646279, \
-0.2414596}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5686127586646279, -0.2312804}], 
          Offset[{-1.5, 0}, {-0.5686127586646279, -0.2312804}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.5686127586646279, -0.2414596}], 
          Offset[{-1.5, 0}, {-0.5686127586646279, -0.2414596}]}]}, {
        LineBox[{{-0.5886127586646279, -0.24847}, {-0.628612758664628, \
-0.24847}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.5886127586646279, -0.24847}], 
          Offset[{0, -1.5}, {-0.5886127586646279, -0.24847}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.628612758664628, -0.24847}], 
          Offset[{0, -1.5}, {-0.628612758664628, -0.24847}]}], 
        LineBox[{{-0.6086127586646279, -0.2422944}, {-0.6086127586646279, \
-0.25464559999999997`}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6086127586646279, -0.2422944}], 
          Offset[{-1.5, 0}, {-0.6086127586646279, -0.2422944}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.6086127586646279, -0.25464559999999997`}], 
          Offset[{-1.5, 
            0}, {-0.6086127586646279, -0.25464559999999997`}]}]}, {
        LineBox[{{-0.628612758664628, -0.24454}, {-0.668612758664628, \
-0.24454}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.628612758664628, -0.24454}], 
          Offset[{0, -1.5}, {-0.628612758664628, -0.24454}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.668612758664628, -0.24454}], 
          Offset[{0, -1.5}, {-0.668612758664628, -0.24454}]}], 
        LineBox[{{-0.648612758664628, -0.233093}, {-0.648612758664628, \
-0.255987}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.648612758664628, -0.233093}], 
          Offset[{-1.5, 0}, {-0.648612758664628, -0.233093}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.648612758664628, -0.255987}], 
          Offset[{-1.5, 0}, {-0.648612758664628, -0.255987}]}]}, {
        LineBox[{{-0.668612758664628, -0.23363}, {-0.708612758664628, \
-0.23363}}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.668612758664628, -0.23363}], 
          Offset[{0, -1.5}, {-0.668612758664628, -0.23363}]}], 
        LineBox[{
         Offset[{0, 1.5}, {-0.708612758664628, -0.23363}], 
          Offset[{0, -1.5}, {-0.708612758664628, -0.23363}]}], 
        LineBox[{{-0.688612758664628, -0.22374660000000002`}, \
{-0.688612758664628, -0.2435134}}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.688612758664628, -0.22374660000000002`}], 
          Offset[{-1.5, 0}, {-0.688612758664628, -0.22374660000000002`}]}], 
        LineBox[{
         Offset[{1.5, 0}, {-0.688612758664628, -0.2435134}], 
          Offset[{-1.5, 0}, {-0.688612758664628, -0.2435134}]}]}}}, {}}, {}}},
  
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
      RowBox[{"\[Theta]x", "(", "\:02da", ")"}], HoldForm], TraditionalForm], 
    None},
  AxesOrigin->{-1.5, 0.},
  AxesStyle->Directive[
    GrayLevel[0], 
    AbsoluteThickness[2]],
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{910., Automatic},
  LabelStyle->{FontFamily -> "Helvetica Neue", 20, 
    GrayLevel[0], Bold},
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None},
  PlotRange->{{-1.5, 2.9999999081632653`}, {-0.5, 1.5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.6491489103738937`*^9, 3.6491533152808404`*^9, 
  3.6491533549361086`*^9, 3.6491645595124683`*^9, 3.650011095363843*^9, 
  3.650011931107645*^9}]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.649148847454295*^9, 3.649148847469296*^9}}]
},
WindowSize->{1355, 684},
WindowMargins->{{-130, Automatic}, {996, Automatic}},
FrontEndVersion->"10.1 for Microsoft Windows (64-bit) (March 23, 2015)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 30955, 613, 1126, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[31538, 637, 26070, 428, 159, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[57611, 1067, 26761, 466, 437, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[84375, 1535, 45021, 627, 224, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[129399, 2164, 21109, 291, 72, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[150523, 2458, 82739, 1361, 449, "Output"],
Cell[233265, 3821, 94, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[233384, 3826, 25434, 414, 253, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[258821, 4242, 52173, 885, 185, "Text",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[310997, 5129, 34270, 658, 781, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}]
}, Open  ]],
Cell[345282, 5790, 116196, 1909, 452, "Output"],
Cell[461481, 7701, 96, 1, 31, "Input"],
Cell[461580, 7704, 22480, 376, 493, "Input",
 CellGroupingRules->{GroupTogetherGrouping, 10000.}],
Cell[484063, 8082, 11197, 261, 800, "Input"],
Cell[CellGroupData[{
Cell[495285, 8347, 17478, 381, 847, "Input"],
Cell[CellGroupData[{
Cell[512788, 8732, 641, 9, 23, "Print"],
Cell[513432, 8743, 632, 9, 23, "Print"],
Cell[514067, 8754, 695, 10, 23, "Print"],
Cell[514765, 8766, 640, 9, 23, "Print"],
Cell[515408, 8777, 690, 10, 25, "Print"]
}, Open  ]],
Cell[516113, 8790, 219851, 4213, 551, "Output"]
}, Open  ]],
Cell[735979, 13006, 92, 1, 31, "Input"],
Cell[CellGroupData[{
Cell[736096, 13011, 13169, 331, 989, "Input"],
Cell[CellGroupData[{
Cell[749290, 13346, 609, 9, 23, "Print"],
Cell[749902, 13357, 600, 9, 23, "Print"],
Cell[750505, 13368, 663, 10, 23, "Print"],
Cell[751171, 13380, 608, 9, 23, "Print"],
Cell[751782, 13391, 658, 10, 25, "Print"],
Cell[752443, 13403, 652, 10, 23, "Print"]
}, Open  ]],
Cell[753110, 13416, 216806, 4165, 552, "Output"]
}, Open  ]],
Cell[969931, 17584, 92, 1, 31, "Input"]
}
]
*)

(* End of internal cache information *)

